Double copy for massive quantum particles with spin

The duality between color and kinematics was originally observed for purely adjoint massless gauge theories, and later found to hold even after introducing massive fermionic and scalar matter in arbitrary gauge-group representations. Such a generalization was critical for obtaining both loop amplitudes in pure Einstein gravity and realistic gravitational matter from the double copy. In this paper we elaborate on the double copy that yields amplitudes in gravitational theories coupled to flavored massive matter with spin, which is relevant to the problems of black-hole scattering and gravitational waves. Our construction benefits from making the little group explicit for the massive particles, as shown on lower-point examples. For concreteness, we focus on the double copy of QCD with massive quarks, for which we work out the gravitational Lagrangian up to quartic scalar and vector-scalar couplings. We find new gauge-invariant double-copy formulae for tree-level amplitudes with two distinct-flavor pairs of matter and any number of gravitons. These are similar to, but inherently different from, the well-known Kawai-Lewellen-Tye formulae, since the latter only hold for the double copy of purely adjoint gauge theories.

==> anc/GravAmp6pt3fl.txt <==
(-(A1[1, 2, 5, 6, 3, 4]*A2[2, 1, 3, 4, 5, 6]*s[1, 3, 4]*
    (-4*s[3, 4]*s[5, 6] + (s[1, 2] + s[3, 4] + s[5, 6])*s[1, 3, 4])) - 
  A1[1, 2, 3, 4, 5, 6]*A2[2, 1, 5, 6, 3, 4]*s[1, 5, 6]*
   (-4*s[3, 4]*s[5, 6] + (s[1, 2] + s[3, 4] + s[5, 6])*s[1, 5, 6]) + 
  A1[1, 2, 5, 6, 3, 4]*A2[2, 1, 5, 6, 3, 4]*(s[1, 2] + s[3, 4] + s[5, 6])*
   s[1, 3, 4]*s[2, 3, 4] + A1[1, 2, 3, 4, 5, 6]*A2[2, 1, 3, 4, 5, 6]*
   (s[1, 2] + s[3, 4] + s[5, 6])*s[1, 5, 6]*s[2, 5, 6] + 
  A1[1, 2, 5, 3, 4, 6]*A2[2, 1, 3, 4, 5, 6]*s[2, 5, 6]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[1, 5, 6] + (s[1, 2] - s[3, 4] + s[5, 6])*
     s[3, 4, 5]) + A1[1, 2, 3, 4, 5, 6]*A2[2, 1, 5, 3, 4, 6]*s[1, 5, 6]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[2, 5, 6] + (s[1, 2] - s[3, 4] + s[5, 6])*
     s[3, 4, 5]) + A1[1, 2, 5, 3, 4, 6]*A2[2, 1, 5, 6, 3, 4]*s[2, 3, 4]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[1, 3, 4] + (s[1, 2] - s[3, 4] + s[5, 6])*
     s[3, 4, 6]) + A1[1, 2, 5, 6, 3, 4]*A2[2, 1, 5, 3, 4, 6]*s[1, 3, 4]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[2, 3, 4] + (s[1, 2] - s[3, 4] + s[5, 6])*
     s[3, 4, 6]) + A1[1, 2, 5, 3, 4, 6]*A2[2, 1, 5, 3, 4, 6]*
   (s[1, 2] + s[3, 4] + s[5, 6])*(s[1, 3, 4]*s[2, 3, 4] - 
    s[3, 4, 5]*s[3, 4, 6]) + A1[1, 2, 3, 5, 6, 4]*A2[2, 1, 5, 6, 3, 4]*
   s[2, 3, 4]*((s[1, 2] + s[3, 4] + s[5, 6])*s[1, 3, 4] + 
    (s[1, 2] + s[3, 4] - s[5, 6])*s[3, 5, 6]) + 
  A1[1, 2, 5, 6, 3, 4]*A2[2, 1, 3, 5, 6, 4]*s[1, 3, 4]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[2, 3, 4] + (s[1, 2] + s[3, 4] - s[5, 6])*
     s[3, 5, 6]) - A1[1, 2, 5, 3, 4, 6]*A2[2, 1, 3, 5, 6, 4]*
   (s[2, 3, 4]*(-4*s[3, 4]*s[5, 6] + (s[1, 2] + s[3, 4] + s[5, 6])*
       s[2, 3, 4]) + (s[1, 2] - s[3, 4] + s[5, 6])*s[2, 3, 4]*s[3, 4, 5] + 
    (s[1, 2] + s[3, 4] - s[5, 6])*s[2, 3, 4]*s[3, 5, 6] + 
    (s[1, 2] - s[3, 4] - s[5, 6])*s[3, 4, 5]*s[3, 5, 6]) - 
  A1[1, 2, 3, 5, 6, 4]*A2[2, 1, 5, 3, 4, 6]*
   (s[2, 5, 6]*(-4*s[3, 4]*s[5, 6] + (s[1, 2] + s[3, 4] + s[5, 6])*
       s[2, 5, 6]) + (s[1, 2] - s[3, 4] + s[5, 6])*s[2, 5, 6]*s[3, 4, 5] + 
    (s[1, 2] + s[3, 4] - s[5, 6])*s[2, 5, 6]*s[3, 5, 6] + 
    (s[1, 2] - s[3, 4] - s[5, 6])*s[3, 4, 5]*s[3, 5, 6]) + 
  A1[1, 2, 3, 5, 6, 4]*A2[2, 1, 3, 4, 5, 6]*s[2, 5, 6]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[1, 5, 6] + (s[1, 2] + s[3, 4] - s[5, 6])*
     s[4, 5, 6]) + A1[1, 2, 3, 4, 5, 6]*A2[2, 1, 3, 5, 6, 4]*s[1, 5, 6]*
   ((s[1, 2] + s[3, 4] + s[5, 6])*s[2, 5, 6] + (s[1, 2] + s[3, 4] - s[5, 6])*
     s[4, 5, 6]) + A1[1, 2, 3, 5, 6, 4]*A2[2, 1, 3, 5, 6, 4]*
   (s[1, 2] + s[3, 4] + s[5, 6])*(s[1, 5, 6]*s[2, 5, 6] - 
    s[3, 5, 6]*s[4, 5, 6]))/4


==> anc/GravAmp7pt3fl.txt <==
(A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*
   (s[3, 4] + s[3, 7] + s[4, 7] + s[5, 6] - 2*s[5, 7] + 
    2*(s[5, 7] + s[6, 7]) + s[1, 2, 7])*(s[3, 4] - s[3, 7] - s[4, 7] + 
    s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4])/4 - 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 6, 7, 3, 4]*s[5, 7]*
   (s[3, 4] + s[3, 7] + s[4, 7] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
   (-s[3, 4] + s[3, 7] + s[4, 7] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]))/4 - 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*
   (s[3, 4] + s[3, 7] + s[4, 7] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
   (-s[3, 4] + s[3, 7] + s[4, 7] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]))/4 - 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 6, 7, 3, 4]*(s[5, 7] + s[6, 7])*
   (s[3, 4] + s[3, 7] + s[4, 7] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
   (-s[3, 4] + s[3, 7] + s[4, 7] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7]) - (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]))/4 + (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 7, 3, 4, 6]*
   s[5, 7]*(s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (-((s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*(-s[3, 4] + s[5, 6] - 
       2*s[5, 7] + s[1, 2, 7])) - (s[3, 7] + s[4, 7] + 2*(s[5, 7] + s[6, 7]))*
     (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
    (s[3, 4] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*s[2, 3, 4]))/4 + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 7, 6, 3, 4]*
  (-(s[1, 7]*(s[3, 7] + s[4, 7])*s[5, 7]*s[2, 3, 4])/4 + 
   s[3, 4]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
   (s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 6, 7, 3, 4]*
  (-(s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*s[2, 3, 4])/4 + 
   s[3, 4]*s[5, 6]*(s[5, 7] + s[6, 7])*s[2, 3, 4] - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 6, 3, 7, 4]*
  (-(s[1, 7]*s[3, 4]*s[3, 7]*s[5, 6]) + 
   (s[1, 7]*s[2, 7]*s[3, 7]*(s[5, 7] + s[6, 7]))/4 + 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[1, 5, 6])/4 - 
   (s[1, 7]*s[4, 7]*(s[5, 7] + s[6, 7])*s[2, 3, 4])/4 + 
   s[3, 4]*s[5, 6]*(s[3, 7] + s[5, 7] + s[6, 7])*s[2, 3, 4] - 
   (s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/
    4 - (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[1, 5, 6]*s[2, 3, 4])/4 - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4) - 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (s[3, 4] + s[3, 7] + s[4, 7] + s[5, 6] - 2*s[5, 7] + 
    2*(s[5, 7] + s[6, 7]) + s[1, 2, 7])*
   (s[3, 4]^2 + s[3, 4]*(-s[3, 4] + s[3, 7] + s[4, 7] - s[5, 6] + 
      s[1, 2, 7]) - (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4])*(s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[2, 3, 4])))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 6, 7, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 + s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4]) - (s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[2, 3, 4]) - 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[5, 6] + 
      s[1, 2, 7] + s[2, 3, 4])))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 + 2*s[3, 4]*(s[5, 7] + s[6, 7]) + 
    s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] - 2*s[5, 7] - s[1, 2, 7] - 
      s[2, 3, 4]) - (s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*
     (s[3, 5] + s[4, 5] + s[2, 3, 4]) - 2*(s[5, 7] + s[6, 7])*
     (s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[2, 3, 4]) - 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[5, 6] - 
      2*s[5, 7] + s[1, 2, 7] + s[2, 3, 4])))/4 - 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 6, 7, 3, 4]*s[2, 3, 4]*
   (s[5, 7]*(-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + 
        s[2, 3, 4]) + s[3, 4]*(-s[3, 5] - s[4, 5] - 3*s[5, 6] + s[1, 2, 7] + 
        s[2, 3, 4])) + (s[3, 7] + s[4, 7])*((s[5, 7] + s[6, 7])^2 + 
      s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4]) - 
      (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + 
        s[5, 7] - s[1, 2, 7] - s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 6, 7, 3, 4]*s[2, 3, 4]*
   (s[5, 7]*(4*s[3, 4]*s[5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]) + (s[3, 7] + s[4, 7])*(-(s[5, 7]*s[2, 3, 4]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
        s[2, 5, 6]))))/4 - (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 6, 7, 3, 4]*
   s[2, 3, 4]*(s[3, 7]*(s[5, 7] + s[6, 7])^2 + (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 5] + s[4, 5] + s[4, 7] + s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
    s[5, 7]*(-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*(s[3, 5] - s[3, 7] + 
        s[4, 5] + s[2, 3, 4]) + s[3, 4]*(-s[3, 5] + s[3, 7] - s[4, 5] - 
        3*s[5, 6] + s[1, 2, 7] + s[2, 3, 4])) - s[3, 7]*(s[5, 7] + s[6, 7])*
     (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
      s[2, 5, 6])))/4 - (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   s[5, 7]*(s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 4]^2 - (s[3, 7] + s[4, 7])^2 + (s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*
     (s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) - 
    s[3, 4]*(2*s[5, 6] - 2*s[5, 7] + s[2, 3, 4]) - 
    2*(s[5, 7] + s[6, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[5, 7] - 2*(s[5, 7] + s[6, 7]) - 2*s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 + (s[3, 5] + s[3, 6] - s[1, 2, 7])*(-s[5, 6] + s[1, 2, 7]) + 
    s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - s[2, 3, 4]) - 
    (s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + (s[3, 7] + s[4, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 6, 7, 3, 4]*(s[5, 7] + s[6, 7])*
   s[2, 3, 4]*(s[3, 4]^2 + (s[3, 5] + s[3, 6] - s[1, 2, 7])*
     (-s[5, 6] + s[1, 2, 7]) + s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - 
      s[2, 3, 4]) - (s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 7, 3, 4, 6]*
   s[5, 7]*((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (-((s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*(-s[3, 4] + s[5, 6] + 
         s[1, 2, 7])) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) - 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 7, 3, 4, 6]*
   s[5, 7]*((s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) - (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6])))/4 + (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 7, 3, 4, 6]*
   s[5, 7]*(s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
      s[2, 3, 4]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     ((s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
      (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 6] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) - (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 7, 6, 3, 4]*
   s[5, 7]*s[2, 3, 4]*(s[3, 4]^2 + s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] - 
      2*s[5, 7] - s[1, 2, 7] - s[2, 3, 4]) - 
    (s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[2, 3, 4]) - 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + 
      2*(-s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (4*s[3, 4]*(s[5, 6] - s[5, 7]) + (s[5, 7] + s[6, 7])*
     (4*s[3, 4] - 2*s[2, 3, 4]) - (s[3, 4] + s[5, 6] - 2*s[5, 7] + 
      s[1, 2, 7])*s[2, 3, 4] + (s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] - 
      s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (-((s[3, 4] + s[5, 6] - 2*s[5, 7] + 2*(s[5, 7] + s[6, 7]) + s[1, 2, 7])*
      ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
         s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
       s[2, 3, 4]^2)) + (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (s[2, 3, 4]*(-((s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + 
         s[5, 6] - s[1, 2, 7] - s[2, 3, 4])) - 2*(s[5, 7] + s[6, 7])*
       (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
      s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + 4*s[5, 7] - s[1, 2, 7] + 
        s[2, 3, 4])) + (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*s[5, 7]*
   (s[3, 4] - s[3, 5] - s[3, 7] - s[4, 5] - s[4, 7] - s[2, 3, 4])*
   (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]))/4 - 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]))/4 - 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]))/4 - 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 7, 3, 4, 6]*s[3, 7]*s[5, 7]*
   (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6]))/4 - 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 7, 3, 4, 6]*(s[3, 7] + s[4, 7])*s[5, 7]*
   (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 7, 6, 3, 4]*s[3, 7]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 7, 6, 3, 4]*(s[3, 7] + s[4, 7])*s[5, 7]*
   s[2, 3, 4]*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - 
    s[2, 5, 6]))/4 + (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 6, 7, 3, 4]*s[3, 7]*
   (s[5, 7] + s[6, 7])*s[2, 3, 4]*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - 
    s[1, 2, 7] - s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 6, 7, 3, 4]*(s[3, 7] + s[4, 7])*
   (s[5, 7] + s[6, 7])*s[2, 3, 4]*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - 
    s[1, 2, 7] - s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[5, 7]*
   (s[3, 4] - s[3, 5] - s[3, 7] - s[4, 5] - s[4, 7] - s[2, 3, 4])*s[2, 5, 6])/
  4 + (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[5, 7]*(s[3, 4] - s[3, 5] - s[3, 7] - s[4, 5] - s[4, 7] - s[2, 3, 4])*
   s[2, 5, 6])/4 + (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*
   s[5, 7]*(s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   s[2, 5, 6])/4 + (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 4, 7, 5, 6]*
   (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - 
    s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6])/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   s[2, 5, 6])/4 + (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 4, 7, 5, 6]*
   (s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*(s[3, 4] - s[3, 7] - s[4, 7] + 
    s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6])/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*
   ((s[3, 4] + s[5, 6] + s[6, 7] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - 
      s[1, 2, 7] - s[2, 5, 6]) + s[5, 7]*(s[3, 4] + s[5, 6] - s[6, 7] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]))*s[2, 5, 6])/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 7, 3, 4, 6]*s[3, 7]*s[5, 7]*
   (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6]))/4 - 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 7, 6, 3, 4]*s[3, 7]*s[5, 7]*s[2, 3, 4]*
   (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6]))/4 - 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 6, 7, 3, 4]*s[3, 7]*(s[5, 7] + s[6, 7])*
   s[2, 3, 4]*(s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6]))/
  4 - (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 4, 7, 5, 6]*s[3, 7]*
   (s[3, 4] + s[5, 6] + s[5, 7] + s[6, 7] + s[1, 2, 7])*s[2, 5, 6]*
   (-s[3, 4] - s[5, 6] + s[5, 7] + s[6, 7] + s[1, 2, 7] + s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 - s[3, 6]*s[3, 7] - s[3, 6]*s[5, 6] - 
    s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + s[3, 6]*s[1, 2, 7] + 
    s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - s[1, 2, 7]^2 + 
    s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + 3*s[5, 6] - s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[4, 7] + s[5, 6] - 
      2*s[1, 2, 7] - s[2, 3, 4]) - s[5, 6]*s[2, 3, 4] - 
    s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 6, 7, 3, 4]*(s[5, 7] + s[6, 7])*
   s[2, 3, 4]*(s[3, 4]^2 - s[3, 6]*s[3, 7] - s[3, 6]*s[5, 6] - 
    s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + s[3, 6]*s[1, 2, 7] + 
    s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - s[1, 2, 7]^2 + 
    s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + 3*s[5, 6] - s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[4, 7] + s[5, 6] - 
      2*s[1, 2, 7] - s[2, 3, 4]) - s[5, 6]*s[2, 3, 4] - 
    s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 - s[3, 6]*s[3, 7] - s[3, 6]*s[5, 6] + s[3, 7]*s[5, 7] - 
    s[5, 6]*s[5, 7] + 3*s[3, 4]*(s[5, 7] + s[6, 7]) - 
    s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + s[3, 6]*s[1, 2, 7] + 
    s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
    s[1, 2, 7]^2 + s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + 3*s[5, 6] - 
      3*s[5, 7] - s[2, 3, 4]) + (s[3, 7] + s[4, 7])*
     (s[3, 5] + s[3, 6] - s[4, 7] + s[5, 6] + s[5, 7] - 2*s[1, 2, 7] - 
      s[2, 3, 4]) - s[5, 6]*s[2, 3, 4] + 2*s[5, 7]*s[2, 3, 4] - 
    s[1, 2, 7]*s[2, 3, 4] - (s[5, 7] + s[6, 7])*(2*s[3, 7] + s[4, 7] - 
      s[5, 6] + s[1, 2, 7] + 2*s[2, 3, 4]) - s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (s[3, 4]^2 + s[3, 7]*s[4, 5] + 2*s[3, 7]*s[5, 6] - s[4, 5]*s[5, 6] - 
    s[3, 7]*s[5, 7] + 2*s[4, 5]*s[5, 7] + 2*s[3, 4]*(s[5, 7] + s[6, 7]) + 
    s[3, 5]*(s[3, 7] - s[5, 6] + 2*s[5, 7] - s[1, 2, 7]) - 
    s[4, 5]*s[1, 2, 7] + s[3, 4]*(s[3, 5] + s[3, 7] + s[4, 5] + 3*s[5, 6] - 
      2*s[5, 7] - s[1, 2, 7] - s[2, 3, 4]) - s[5, 6]*s[2, 3, 4] + 
    2*s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] - 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[4, 7] + s[5, 6] - 2*s[5, 7] + 
      s[1, 2, 7] + s[2, 3, 4]) + (s[5, 7] + s[6, 7])*
     (-2*s[3, 5] + s[3, 7] - 2*(s[3, 7] + s[4, 7]) - 
      2*(s[4, 5] + s[2, 3, 4])) - s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 5, 6, 7, 4]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (-(s[3, 6]*s[3, 7]) - s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 + 
    s[3, 7]*(s[5, 7] + s[6, 7]) - s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
    s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
    s[5, 6]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
      s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 5, 6, 7, 4]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (-(s[3, 6]*s[3, 7]) - s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 + 
    s[3, 7]*(s[5, 7] + s[6, 7]) - s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
    s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
    s[5, 6]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
      s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 3, 7, 4, 6]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 7]*s[4, 5] + s[3, 7]*s[5, 6] - s[4, 5]*s[5, 6] - s[5, 6]^2 - 
    s[3, 7]*s[5, 7] + 2*s[4, 5]*s[5, 7] + 2*s[5, 6]*s[5, 7] + 
    s[3, 5]*(s[3, 7] - s[5, 6] + 2*s[5, 7] - s[1, 2, 7]) + 
    s[3, 7]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] + 
    s[1, 2, 7]^2 - (s[3, 7] + s[4, 7] + 2*(s[5, 7] + s[6, 7]))*
     (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
    s[5, 6]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 7]*s[2, 5, 6]))/4 - (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 7, 6, 3, 4]*
   s[5, 7]*s[2, 3, 4]*(-((s[3, 4] + s[5, 6] + s[1, 2, 7])*
      (s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(s[4, 7] + 2*s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 7]*s[2, 5, 6]))/4 - (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 6, 7, 3, 4]*
   (s[5, 7] + s[6, 7])*s[2, 3, 4]*
   (-((s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[3, 7] + s[5, 6] - 
       s[1, 2, 7] - s[2, 3, 4])) + (s[3, 7] + s[4, 7])*
     (s[4, 7] + 2*s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 5, 7, 6, 4]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (-(s[3, 5]*s[3, 7]) - s[3, 6]*s[3, 7] - s[3, 5]*s[5, 6] - 
    s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 + s[3, 7]*s[5, 7] + 
    s[5, 6]*s[5, 7] + s[3, 5]*s[1, 2, 7] + s[3, 6]*s[1, 2, 7] + 
    2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] + 
    s[5, 6]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[6, 7] + 
      s[2, 3, 4]) + (s[5, 7] + s[6, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7] + 
      2*s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]))/4 - 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
      s[1, 2, 7]) + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
      s[1, 2, 7] - s[2, 5, 6]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]))/4 + (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 7, 4, 5, 6]*
   s[3, 7]*s[2, 5, 6]*(4*(s[3, 4] - s[3, 7])*s[5, 6] + 
    (s[3, 7] + s[4, 7])*(4*s[5, 6] - s[5, 7] - s[6, 7] - 2*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) - (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]))/4 + (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - 2*s[3, 7] - 
       s[5, 6] + s[1, 2, 7])) - (2*(s[3, 7] + s[4, 7]) + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]) + 
    (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]))/4 + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 7, 4, 5, 6]*
  (-(s[1, 7]*s[3, 7]*(s[5, 7] + s[6, 7])*s[2, 5, 6])/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[2, 5, 6])/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 4, 5, 7, 6]*
  ((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*s[5, 7])/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*s[6, 7]*s[2, 5, 6])/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/
    4 + ((s[3, 7] + s[4, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[2, 5, 6])/4) + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   ((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[2, 5, 6]*((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 4, 5, 7, 6]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 7] + s[4, 7])*s[5, 7] + s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 4, 5, 7, 6]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 7] + s[4, 7])*s[5, 7] + s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 3, 4, 7, 6]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (s[3, 4]^2 - s[3, 5]*s[5, 6] - s[4, 5]*s[5, 6] + s[3, 5]*s[5, 7] + 
    s[4, 5]*s[5, 7] - (s[3, 7] + s[4, 7])*s[5, 7] - s[3, 5]*s[1, 2, 7] - 
    s[4, 5]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] - s[5, 7]*s[2, 3, 4] + 
    s[3, 4]*(s[3, 5] + s[4, 5] - s[5, 6] + s[5, 7] - s[1, 2, 7] - 
      s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 3, 7, 4, 6]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 7] + s[4, 7])*s[5, 7]*(-s[3, 5] + s[3, 7] - s[4, 5] - s[5, 6] + 
      s[1, 2, 7] + s[2, 3, 4]) + 
    s[5, 7]*(-((s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7])*
        (-s[3, 4] + s[5, 6] + s[1, 2, 7])) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]) + s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + 
      s[4, 5] + s[5, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 5, 7, 6, 4]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-s[3, 4]^2 + 2*s[3, 6]*s[3, 7] + s[3, 6]*s[5, 6] + s[3, 6]*s[5, 7] - 
    s[3, 7]*s[5, 7] + s[3, 5]*(2*s[3, 7] + s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
    s[3, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
    s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] - 
    (2*(s[3, 7] + s[4, 7]) + s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + 
      s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
    (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    s[3, 4]*(-s[3, 5] - s[3, 6] + 2*s[3, 7] + s[5, 6] + s[5, 7] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 6, 7, 3, 4]*
   s[2, 3, 4]*(-((s[3, 7] + s[4, 7])^2*s[5, 7]) + (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] - 2*s[1, 2, 7] - s[2, 3, 4]) + 
    s[5, 7]*(s[3, 4]^2 + (s[3, 5] + s[3, 6] + s[3, 7] - s[1, 2, 7])*
       (-s[5, 6] + s[1, 2, 7]) + s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + 
        3*s[5, 6] - s[2, 3, 4]) - (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) - 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + s[6, 7] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*(s[3, 4] - 2*s[3, 7] + 2*(s[3, 7] + s[4, 7]) + s[5, 6] + s[5, 7] + 
    s[6, 7] + s[1, 2, 7])*(2*s[5, 6]*(s[3, 4] + s[3, 5] + s[3, 6] - 
      s[1, 2, 7]) + (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6])*
     (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   (s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + 
    s[4, 5]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 
    s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4] + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] - s[6, 7] - 
      2*s[1, 2, 7] - s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[2, 5, 6]*(s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + 
    s[5, 6]*s[5, 7] + s[4, 5]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
    s[1, 2, 7]^2 + s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - 
    s[5, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] - 
      s[6, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] - s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - s[1, 2, 7] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 7, 4, 5, 6]*
   s[3, 7]*s[2, 5, 6]*(-3*s[3, 7]*s[5, 6] + s[4, 5]*s[5, 6] + s[5, 6]^2 + 
    s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + 
    s[3, 7]*s[1, 2, 7] + s[4, 5]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
    s[1, 2, 7]^2 + s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - 
    s[5, 7]*s[2, 3, 4] + (s[3, 7] + s[4, 7])*(s[3, 4] + 3*s[5, 6] - 
      2*s[5, 7] - s[6, 7] - s[1, 2, 7] - 2*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] - s[6, 7] - 
      2*s[1, 2, 7] - s[2, 5, 6]) + (2*s[3, 7] - s[5, 6] - s[1, 2, 7])*
     s[2, 5, 6] - s[3, 4]*(s[3, 5] + s[3, 7] + s[4, 5] - 3*s[5, 6] - 
      s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   (-2*s[5, 6]^2 + (s[5, 7] + s[6, 7])*(s[3, 4] - s[4, 7] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
    (s[3, 4] - 2*s[3, 7] + 2*(s[3, 7] + s[4, 7]) - s[5, 6] + s[1, 2, 7])*
     (s[3, 5] + s[3, 6] - s[5, 6] + s[2, 5, 6]) - 
    2*s[5, 6]*(-s[3, 4] - 2*s[5, 6] + s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 3, 4, 7, 6]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-s[3, 4]^2 + s[3, 5]*s[5, 6] + s[4, 5]*s[5, 6] - s[3, 5]*s[5, 7] - 
    s[4, 5]*s[5, 7] + (s[3, 7] + s[4, 7])*s[5, 7] + s[3, 5]*s[1, 2, 7] + 
    s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + 
    (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + (s[5, 7] + s[6, 7])*
     (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6]) + 
    s[3, 4]*(-s[3, 5] - s[4, 5] + s[5, 6] - s[5, 7] + s[1, 2, 7] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[5, 7]*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6])*(s[3, 4] - s[5, 6] + 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
      (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
        s[2, 3, 4])) + s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4] - s[3, 5] - 
      s[3, 6] + s[5, 7] + s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   (2*s[3, 5]*s[3, 7] + 2*s[3, 6]*s[3, 7] + s[3, 5]*s[5, 6] + 
    s[3, 6]*s[5, 6] - 2*s[3, 7]*s[5, 6] + s[5, 6]^2 + s[3, 5]*s[5, 7] + 
    s[3, 6]*s[5, 7] - s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] - 
    s[3, 5]*s[1, 2, 7] - s[3, 6]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] - 
    s[5, 7]*s[2, 3, 4] + (s[3, 7] + s[4, 7])*(-2*s[3, 5] - 2*s[3, 6] + 
      2*s[5, 6] + s[5, 7] - 2*(s[5, 7] + s[6, 7]) - 2*s[2, 5, 6]) + 
    (2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] - 2*s[5, 7] + s[2, 5, 6]) - 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 2*s[3, 7] + s[6, 7] + 
      s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 4, 7, 5, 6]*s[3, 7]*s[2, 5, 6]*
   ((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
    (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 5, 6]) - 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + s[5, 7] + s[6, 7] + 
      s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   (2*s[3, 5]*s[3, 7] + 2*s[3, 6]*s[3, 7] + s[3, 5]*s[5, 6] + 
    s[3, 6]*s[5, 6] - 2*s[3, 7]*s[5, 6] + s[5, 6]^2 - s[3, 5]*s[1, 2, 7] - 
    s[3, 6]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
    (2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 5, 6]) - 
    2*(s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + 
      s[2, 5, 6]) - (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
      2*s[3, 7] + s[5, 7] + s[6, 7] + s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 6, 3, 7, 4]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4] + (s[3, 7] + s[4, 7])*(s[3, 7] + s[2, 3, 4]) + 
    s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 6, 3, 7, 4]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4] + (s[3, 7] + s[4, 7])*(s[3, 7] + s[2, 3, 4]) + 
    s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (-((s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
       s[2, 3, 4])) + (s[3, 7] + s[4, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 6, 7, 3, 4]*(s[5, 7] + s[6, 7])*
   s[2, 3, 4]*(-((s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - 
       s[1, 2, 7] - s[2, 3, 4])) + (s[3, 7] + s[4, 7])*
     (-s[3, 4] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 7, 6, 3, 4]*s[5, 7]*s[2, 3, 4]*
   (-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[2, 3, 4]) + 
    s[3, 4]*(-s[3, 5] - s[4, 5] - 3*s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + 
      s[2, 5, 6])))/4 - (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 6, 7, 3, 4]*
   (s[5, 7] + s[6, 7])*s[2, 3, 4]*(-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*
     (s[3, 5] + s[4, 5] + s[2, 3, 4]) + 
    s[3, 4]*(-s[3, 5] - s[4, 5] - 3*s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + 
      s[2, 5, 6])))/4 - (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 7, 4, 5, 6]*
   s[3, 7]*s[2, 5, 6]*(-4*s[3, 4]*s[5, 6] + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] + (s[5, 7] + s[6, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[2, 5, 6]*(-4*s[3, 4]*s[5, 6] + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] + (s[5, 7] + s[6, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[2, 5, 6]*
   (-((s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 
       s[2, 5, 6])) + s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - s[1, 2, 7] + 
      s[2, 5, 6]) + (s[5, 7] + s[6, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[2, 5, 6]*(-((s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
       s[1, 2, 7] - s[2, 5, 6])) + s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - 
      s[1, 2, 7] + s[2, 5, 6]) + (s[5, 7] + s[6, 7])*
     (-s[3, 4] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[2, 5, 6]*((s[3, 4] + s[5, 6] + s[6, 7] + s[1, 2, 7])*
     (-s[3, 4] - s[5, 6] + s[6, 7] + s[1, 2, 7] + s[2, 5, 6]) + 
    s[5, 7]*(-s[3, 4] - s[5, 6] + s[6, 7] + s[1, 2, 7] + s[2, 3, 4] + 
      s[2, 5, 6])))/4 + (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 5, 6, 7, 4]*
   s[3, 7]*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - 2*s[3, 7] - 
       s[5, 6] + s[1, 2, 7])) + (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] + 2*(s[3, 7] + s[4, 7])*(-s[3, 4] - s[3, 5] - s[3, 6] + 
      s[5, 7] + s[6, 7] + s[1, 2, 7] + s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(-s[3, 7] + s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 6, 3, 7, 4]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 4] - 2*s[3, 7] - s[5, 6] + 
       s[1, 2, 7])) + (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] + 2*(s[3, 7] + s[4, 7])*(-s[3, 4] + s[5, 6] + s[5, 7] + 
      s[6, 7] + s[1, 2, 7] + s[2, 5, 6]) + (s[5, 7] + s[6, 7])*
     (-s[3, 7] + s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
      s[2, 5, 6])))/4 - (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 4, 5, 6, 7]*
   s[5, 7]*(s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4] - (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + 
      s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 4, 5, 6, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4] - (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + 
      s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 6, 3, 4, 7]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 6, 3, 4, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 3, 4, 6, 7]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 3, 4, 6, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 3, 5, 6, 4, 7]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 5, 6, 4, 7]*(s[5, 7] + s[6, 7])*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 3, 4, 6, 7]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7]) - 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 6, 3, 4, 7]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] - (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + 
      s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 - 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 5, 6, 4, 7]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
      s[1, 2, 7]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 4, 5, 6, 7]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 4, 5, 6, 7]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 3, 4, 6, 7]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7])) + 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 6, 3, 4, 7]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-(s[3, 4] - s[5, 6])^2 + s[1, 2, 7]^2 + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6] + (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + 
      s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 5, 6, 4, 7]*(s[3, 7] + s[4, 7])*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
       s[1, 2, 7])) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7] + 
      2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 6, 3, 4]*A2[2, 1, 5, 3, 4, 7, 6]*s[5, 7]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   ((s[3, 7] + s[4, 7])^2 - (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*
     (-s[3, 4] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) - 
    2*(s[5, 7] + s[6, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4]) + (s[3, 4] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])*(-s[5, 7] + 2*(s[5, 7] + s[6, 7]) + 2*s[1, 2, 7] + 
      s[2, 3, 4] + s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 5, 3, 7, 4, 6]*s[3, 7]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-s[3, 4]^2 - s[3, 7]*s[5, 6] + s[4, 5]*s[5, 6] + s[3, 7]*s[5, 7] - 
    s[4, 5]*s[5, 7] - s[3, 7]*s[1, 2, 7] + s[4, 5]*s[1, 2, 7] + 
    2*s[5, 7]*s[1, 2, 7] + s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + 
    s[5, 7]*s[2, 3, 4] + (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] + s[5, 7] + 
      s[2, 5, 6]) + s[3, 4]*(-s[3, 5] + s[3, 7] - s[4, 5] + s[5, 6] - 
      s[5, 7] + s[1, 2, 7] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     (-s[3, 4] + s[5, 6] + s[5, 7] + s[6, 7] + s[1, 2, 7] + 2*s[2, 5, 6])))/
  4 + (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   ((s[3, 7] + s[4, 7])*(-2*s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - (s[3, 7] - 2*s[1, 2, 7] - s[2, 3, 4])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])) + 
    s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 4]*((s[3, 7] - 2*s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (-s[3, 5] + s[3, 7] - s[4, 5] + s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4] - s[2, 3, 4]^2) - (s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*((s[5, 6] + s[1, 2, 7])*
       (s[3, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) - s[3, 7]*s[2, 5, 6])))/
  4 + (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   ((s[3, 7] + s[4, 7])*(-2*s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] - 
        2*s[1, 2, 7] - s[2, 3, 4])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4])) + s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 4]*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] - 2*s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 6] + s[3, 7] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
      s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) - s[3, 7]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] + s[1, 2, 7]^2 + s[5, 6]*s[2, 3, 4] + 
      s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (-((s[3, 7] + s[4, 7])*(2*s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 
         s[1, 2, 7]) - (s[5, 7] + s[6, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
         s[1, 2, 7] - s[2, 3, 4]) + (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
         s[5, 7] - 2*s[1, 2, 7] - s[2, 3, 4])*(s[3, 5] + s[4, 5] + s[5, 6] - 
         s[1, 2, 7] - s[2, 3, 4]))) + (s[3, 7] + s[4, 7])^2*
     (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
    s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 4]*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 6] + s[3, 7] - s[4, 5] + 2*s[5, 6] - 3*s[5, 7] + s[1, 2, 7])*
       s[2, 3, 4] - s[2, 3, 4]^2) - (s[5, 7] + s[6, 7])*
     (s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 3*s[2, 3, 4]) - 
      (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (s[3, 7] - s[5, 6] + s[1, 2, 7] + 2*s[2, 3, 4])) + 
    (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (-(s[3, 7]*s[5, 7]) + s[5, 6]*s[5, 7] + 
      s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
      s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) - s[3, 7]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
      s[5, 6]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
      s[3, 7]*s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[5, 7]*(s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4]^2 + 
      2*s[3, 4]*(-s[5, 6] + s[1, 2, 7]) + (s[3, 7] + s[4, 7])*
       (s[3, 4] - s[4, 7] + s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4]) + 
      (s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*(s[5, 6] + 3*s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4] - s[2, 5, 6])) + 
    s[3, 7]*(4*s[3, 4]*s[5, 6] - s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]))*
     s[2, 5, 6] - s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    (s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6])*
     ((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - s[5, 6] + s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 7]*s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 5, 6, 7, 4]*s[5, 7]*
   (-(s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + 
       s[4, 7] + s[2, 3, 4])) + s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + 
      s[2, 3, 4]) - (s[3, 7] + s[4, 7])^2*(s[3, 5] + s[3, 6] + s[3, 7] + 
      s[5, 6] + s[2, 3, 4]) + (s[3, 5] + s[4, 5] + s[2, 3, 4])*
     (s[3, 7]*s[5, 6] + s[5, 6]^2 + s[3, 5]*(s[3, 7] + s[5, 6] - 
        s[1, 2, 7]) + s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) - 
      2*s[3, 7]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] - s[5, 6]*s[2, 3, 4] - 
      s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[3, 5]^2 + 2*s[3, 7]*s[4, 5] + s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] + s[5, 6]^2 + s[3, 5]*(s[3, 6] + s[3, 7] + s[4, 5] + 
        2*s[5, 6] - s[1, 2, 7]) - s[5, 6]*s[1, 2, 7] + s[4, 5]*s[2, 3, 4] + 
      2*s[5, 6]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
      s[3, 6]*(s[3, 7] - s[4, 5] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*s[2, 5, 6]) - (s[3, 7] + s[4, 7])*
     (s[3, 5]^2 - s[3, 4]*s[3, 7] + s[3, 7]*s[4, 5] - s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] - s[5, 6]^2 + 2*s[3, 7]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] + s[3, 7]*s[2, 3, 4] + s[4, 5]*s[2, 3, 4] + 
      2*s[5, 6]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + s[2, 3, 4]^2 + 
      s[3, 6]*(-s[3, 7] + s[4, 5] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 5]*(s[3, 6] + s[4, 5] + s[1, 2, 7] + 2*s[2, 3, 4]) + 
      s[3, 7]*s[2, 5, 6])))/4 - 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 5, 7, 6, 4]*s[5, 7]*
   (-(s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7] + s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])^2*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[6, 7] + 
      s[2, 3, 4]) - (s[5, 7] + s[6, 7])*(s[3, 4]^2 + 
      (s[5, 6] - s[1, 2, 7] - 2*s[2, 3, 4])*(s[3, 5] + s[4, 5] + 
        s[2, 3, 4]) + s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 3, 4])) - (s[3, 5] + s[4, 5] + s[2, 3, 4])*
     (s[3, 7]*s[5, 6] + s[5, 6]^2 - s[3, 7]*s[5, 7] - s[5, 6]*s[5, 7] + 
      s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
      s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) - 2*s[3, 7]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - s[5, 6]*s[2, 3, 4] + 
      2*s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[2, 5, 6]) - 
    s[3, 4]*(s[3, 5]^2 + 2*s[3, 7]*s[4, 5] + s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] + s[5, 6]^2 + s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] - 
      s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 6] + s[3, 7] + s[4, 5] + 2*s[5, 6] - 
        s[5, 7] - s[1, 2, 7]) - s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] + 
      s[4, 5]*s[2, 3, 4] + 2*s[5, 6]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4] - 
      s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
      s[3, 6]*(s[3, 7] - s[4, 5] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     (s[3, 5]^2 - s[3, 4]*s[3, 7] + s[3, 7]*s[4, 5] - s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] - s[5, 6]^2 + s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] + 2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - 
      s[5, 7]*s[1, 2, 7] + s[3, 7]*s[2, 3, 4] + s[4, 5]*s[2, 3, 4] + 
      2*s[5, 6]*s[2, 3, 4] - 3*s[5, 7]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + 
      s[2, 3, 4]^2 + s[3, 6]*(-s[3, 7] + s[4, 5] - s[5, 6] + s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 5]*(s[3, 6] + s[4, 5] - s[5, 7] + s[1, 2, 7] + 
        2*s[2, 3, 4]) + (s[5, 7] + s[6, 7])*(s[3, 5] + s[4, 5] - s[5, 6] + 
        s[1, 2, 7] + 3*s[2, 3, 4]) + s[3, 7]*s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   (-((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
       s[2, 5, 6])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
       s[2, 5, 6])) + s[2, 5, 6]*(s[3, 4]^2 + 
      (s[3, 5] + s[3, 6] - s[1, 2, 7])*(-s[5, 6] + s[1, 2, 7]) + 
      s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - s[2, 5, 6]) - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6])))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 4, 7, 5, 6]*s[2, 5, 6]*
   (-((s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - 
         s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6])) + 
    s[3, 7]*(4*s[3, 4]*s[5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6])))/4 - (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + 
         s[5, 6] + s[2, 3, 4]) - s[3, 7]*(s[3, 5] + s[3, 6] + s[5, 6] - 
         s[5, 7] - s[6, 7] - 2*s[1, 2, 7] - s[2, 5, 6]))) + 
    s[3, 7]*((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*
       (s[3, 4] - s[5, 6] + s[1, 2, 7]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6])))/4 - (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (-((s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
       s[2, 3, 4])) + s[3, 7]*((s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - 
        s[1, 2, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - 
        s[1, 2, 7] - s[2, 5, 6]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6])))/4 - (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
      s[2, 5, 6])*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6]) - 2*(s[3, 7] + s[4, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 
      2*s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*s[2, 5, 6] + 
    s[2, 5, 6]*(-s[3, 4]^2 + 2*s[3, 6]*s[3, 7] + s[3, 6]*s[5, 6] + 
      4*s[3, 7]*s[5, 6] + s[3, 5]*(2*s[3, 7] + s[5, 6] - s[1, 2, 7]) - 
      s[3, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
      s[1, 2, 7]^2 - s[3, 4]*(s[3, 5] + s[3, 6] - 2*s[3, 7] + 3*s[5, 6] - 
        s[2, 5, 6]) + (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*
     (-((s[3, 4] + s[5, 6] + s[5, 7] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
         s[1, 2, 7])) + s[5, 7]*s[2, 3, 4]) + 
    (2*s[3, 4]^2 - s[3, 6]*s[5, 6] + s[5, 6]^2 + s[5, 6]*s[5, 7] + 
      s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] + s[5, 7]) + s[3, 6]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
      s[3, 5]*(-s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[5, 7] + s[6, 7])*(-((2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*
        (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
        s[2, 5, 6]) + (s[3, 4] + s[3, 5] + s[3, 6] + s[5, 7] - 3*s[1, 2, 7])*
       s[2, 5, 6] - s[2, 5, 6]^2)))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(-2*s[3, 6]*s[3, 7] + 
      s[3, 6]*s[5, 6] - 2*s[3, 7]*s[5, 6] + s[5, 6]^2 + 
      s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - 2*s[5, 7]) - s[3, 6]*s[5, 7] + 
      s[3, 7]*s[5, 7] - 3*s[5, 6]*s[5, 7] + s[3, 6]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] + s[3, 5]*(-2*s[3, 7] + s[5, 6] - s[5, 7] + 
        s[1, 2, 7]) + s[5, 7]*s[2, 3, 4]) + 
    (s[3, 4]^2 + (s[3, 5] + s[3, 6])*s[5, 7] + s[5, 6]*(s[5, 6] + s[5, 7]) + 
      2*s[3, 4]*(-s[3, 7] + s[5, 6] + s[5, 7]) - 
      s[3, 7]*(2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7]) - s[1, 2, 7]^2 - 
      s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[3, 4] - 2*s[3, 7] + s[5, 6] + 
      s[1, 2, 7])*s[2, 5, 6]^2 + (s[3, 7] + s[4, 7])*
     ((2*(s[3, 5] + s[3, 6] + s[5, 6]) - s[5, 7])*(s[3, 4] + s[3, 5] + 
        s[3, 6] - s[1, 2, 7]) + 2*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]) + 
      (2*s[3, 4] + 2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6] - 
      2*s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*
     ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] + s[3, 5] + 
        s[3, 6] - 2*s[3, 7] + 2*s[5, 6] - s[5, 7] + s[1, 2, 7]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
        s[2, 5, 6]) + (2*s[3, 7] + s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2)))/4 + (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*(-((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
       s[2, 5, 6])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
       s[2, 5, 6])) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2)))/4 - (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
      s[2, 5, 6])*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6]) - (s[3, 4] - 2*s[3, 7] + 2*(s[3, 7] + s[4, 7]) + s[5, 6] + 
      s[1, 2, 7])*((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + 
        s[3, 6] - s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2)))/4 + (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 7, 5, 6, 4]*
   s[3, 7]*(-((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - 
       s[2, 5, 6])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
       s[2, 5, 6])) + s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
      s[2, 5, 6]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 6] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2)))/4 + (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   s[3, 7]*(s[5, 7]*(2*s[3, 4]*s[5, 6] + 2*(s[3, 5] + s[3, 6])*
       (s[5, 6] - s[1, 2, 7]) - (s[3, 5] + s[3, 6] - s[5, 6])*s[2, 3, 4]) - 
    (s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6]) - s[3, 6]*s[5, 6] - s[5, 6]^2 + 
      s[3, 6]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[3, 5]*(-s[5, 6] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    (s[5, 7] + s[6, 7])^2*(s[5, 7] + s[2, 5, 6]) - 
    (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + 
      s[6, 7] + s[2, 5, 6]) - (s[5, 7] + s[6, 7])*
     (s[5, 7]*(s[3, 5] + s[3, 6] - s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4]) + 
      (s[3, 4] + s[3, 5] + s[3, 6] + s[5, 7] + s[1, 2, 7])*s[2, 5, 6] + 
      s[2, 5, 6]^2)))/4 + (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 5, 7, 6, 4]*
   (-((s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
       s[2, 3, 4])) + s[5, 7]*(s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4])*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6])*
       (s[3, 4] - s[5, 6] + s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]) - s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + 
      s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6])*(s[3, 4] + s[3, 7] + 
      s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
    s[3, 7]*(-s[3, 4]^2 + 2*s[3, 6]*s[3, 7] + s[3, 6]*s[5, 6] + 
      4*s[3, 7]*s[5, 6] - s[3, 4]*(s[3, 5] + s[3, 6] - 2*s[3, 7] + 
        3*s[5, 6] - s[5, 7]) + s[3, 6]*s[5, 7] - s[3, 7]*s[5, 7] + 
      s[3, 5]*(2*s[3, 7] + s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
      s[3, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4])*s[2, 5, 6] + 
    s[3, 7]*(-s[3, 4] + 2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[3, 7] + s[4, 7])*(s[5, 7]*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6])*
         (s[3, 7] + 2*s[5, 6] - 2*s[1, 2, 7]) - 
        (s[3, 5] + s[3, 6] + s[5, 6] + 2*s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + 
        s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      2*s[3, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + 2*s[5, 6] - s[5, 7] - 
        s[1, 2, 7])*s[2, 5, 6] - 2*s[3, 7]*s[2, 5, 6]^2)))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 5, 6])*s[2, 5, 6] + (s[5, 7] + s[6, 7])*
     ((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*(2*s[3, 7]*s[1, 2, 7] + 
        (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
      (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 7] + s[2, 3, 4]))*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) + s[3, 7]*(s[3, 4] + s[5, 6] - 
        3*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2)))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 7]*s[2, 5, 6]*(s[3, 4]^2 + (s[3, 5] + s[3, 6] - s[1, 2, 7])*
       (-s[5, 6] + s[1, 2, 7]) + s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - 
        s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (-(s[3, 6]*s[3, 7]) - s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 - 
        s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + (s[5, 6] + s[1, 2, 7])*
         s[2, 3, 4] + s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 3, 4])) + 
      (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]))*
       (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
      s[3, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + 2*s[5, 6] - 3*s[1, 2, 7] - 
        s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2)))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 4, 7, 5, 6]*s[2, 5, 6]*
   (s[3, 7]*((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - s[3, 4]*(s[3, 5] + s[3, 6] - 
        3*s[5, 6] + s[2, 5, 6])) - (s[5, 7] + s[6, 7])*
     ((s[3, 7] + s[4, 7])^2 - (s[3, 7] + s[4, 7])*(s[3, 4] + s[3, 5] + 
        s[3, 6] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
      s[3, 7]*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 5, 7, 6, 4]*
   (-2*s[3, 6]^2*s[3, 7]^2 + s[3, 6]^2*s[3, 7]*s[5, 6] - 
    2*s[3, 6]*s[3, 7]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    s[3, 6]^2*s[3, 7]*s[5, 7] + s[3, 6]*s[3, 7]^2*s[5, 7] + 
    s[3, 6]^2*s[5, 6]*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 6]^2*s[3, 7]*s[1, 2, 7] + 2*s[3, 6]*s[3, 7]^2*s[1, 2, 7] + 
    2*s[3, 7]^2*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 
    s[3, 6]^2*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
    s[3, 7]^2*s[5, 7]*s[1, 2, 7] + 3*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[5, 6]^2*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - s[3, 6]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 5]^2*(-2*s[3, 7]^2 + s[5, 7]*(s[5, 6] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) - s[3, 6]*s[3, 7]*s[5, 7]*
     s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
      s[2, 3, 4]) + s[3, 5]*(s[3, 7]^2*(-2*s[5, 6] + s[5, 7] + 
        2*s[1, 2, 7]) + s[5, 7]*(s[5, 6]^2 - s[1, 2, 7]^2) + 
      2*s[3, 6]*(-2*s[3, 7]^2 + s[5, 7]*(s[5, 6] + s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) + 
      s[3, 7]*(s[5, 6]^2 + s[5, 6]*s[5, 7] - s[1, 2, 7]^2 + 
        s[5, 7]*(s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]))) - 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - 
      s[1, 2, 7] - s[2, 5, 6])*(s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) - s[3, 7]*(-s[5, 6]^2 + s[3, 6]*s[5, 7] + 
      s[3, 7]*(2*s[5, 6] - s[5, 7] - 2*s[1, 2, 7]) + s[1, 2, 7]^2 + 
      s[5, 7]*(s[1, 2, 7] + s[2, 3, 4]))*s[2, 5, 6] + 
    s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]*s[5, 6] + s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] + 
      s[3, 5]*(s[3, 7] + s[5, 7]) + s[3, 6]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-2*s[3, 7]^2*s[5, 6] + s[3, 7]*s[5, 6]^2 + s[3, 7]^2*s[5, 7] + 
      s[3, 7]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 6]^2*(s[3, 7] + s[5, 7]) + 
      s[3, 6]*(2*s[3, 7]*(-s[3, 7] + s[5, 6]) + (s[3, 7] + 2*s[5, 6])*
         s[5, 7]) + s[3, 5]*(2*s[3, 7]*(s[3, 6] - s[3, 7] + s[5, 6]) + 
        (2*s[3, 6] + s[3, 7] + 2*s[5, 6])*s[5, 7]) + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      s[3, 7]*(2*s[3, 7] - 2*s[5, 6] + s[5, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[3, 7] + s[4, 7])*(2*s[3, 6]^2*s[3, 7] + 
      2*s[3, 6]*s[3, 7]*s[5, 6] + s[3, 6]^2*s[5, 7] + s[3, 7]^2*s[5, 7] + 
      2*s[3, 7]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(2*s[3, 7] + s[5, 7]) - 2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 2*s[3, 6]*s[5, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[3, 5]*(s[3, 7]*s[5, 6] + s[3, 6]*(2*s[3, 7] + s[5, 7]) - 
        (s[3, 7] + s[5, 7])*s[1, 2, 7]) - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      2*s[3, 7]*(s[5, 6] - s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      2*s[3, 7]*s[2, 5, 6]^2 + 2*s[3, 4]*s[3, 7]*(s[3, 5] + s[3, 6] + 
        s[5, 6] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 5, 6, 4, 7]*s[5, 7]*
   ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[3, 6] + s[5, 6])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
    (s[3, 4]^2 + s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6]) - 
      (2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6])*s[1, 2, 7] - 
      s[3, 4]*(s[3, 6] - s[4, 5] - 2*s[5, 6] + s[1, 2, 7]))*s[2, 3, 4] - 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2 + 
    (s[3, 7] + s[4, 7])*(s[3, 6]*s[5, 6] + s[5, 6]^2 - s[3, 6]*s[1, 2, 7] - 
      2*s[4, 5]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] - s[4, 5]*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4] - 3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
      (s[5, 7] + s[6, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + 
        s[2, 3, 4]) + s[3, 5]*(s[5, 6] - 3*s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6]) + (s[3, 7] + s[4, 7])*(s[3, 4] - s[3, 5] - s[3, 7] - 
        s[4, 5] - s[4, 7] - 2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) - 
      (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] + s[3, 4]*(s[3, 5] - s[3, 6] + 
        2*s[4, 5] + s[5, 6] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[5, 7]*((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-(s[5, 7]*(s[3, 7] + s[4, 7] + 2*s[1, 2, 7] + 
         s[2, 3, 4])) - (s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 3, 7, 4, 6]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   ((s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4]) + 
    s[3, 7]*((s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7])*(s[3, 4] - s[5, 6] - 
        s[1, 2, 7]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6]))))/4 + (A1[1, 2, 5, 6, 7, 3, 4]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[3, 4] - s[3, 7] - s[4, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
   (s[5, 7]*((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-(s[5, 7]*(s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] - 
         s[4, 7] - 2*s[1, 2, 7] - s[2, 3, 4])) + (s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 3, 7, 4, 6]*
   (s[3, 4]^2*(s[5, 7]*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + (s[5, 6] + s[1, 2, 7])*
     (-(s[5, 7]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*(s[3, 5] - s[3, 7] + 
         s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])) - 
      s[3, 7]*(s[3, 5] + s[4, 5] + s[5, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + 
    s[3, 4]*(s[5, 7]*(-2*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7])*
         s[1, 2, 7] + (-s[3, 5] + s[3, 7] - s[4, 5] + s[5, 6] + s[1, 2, 7])*
         s[2, 3, 4] - s[2, 3, 4]^2) + s[3, 7]*(s[3, 5] + s[4, 5] + 
        3*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6])*((s[3, 7] + s[4, 7])*s[5, 7]*(-s[3, 5] + s[3, 7] - 
        s[4, 5] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6]))))/4 - (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 4, 5, 7, 6]*
   s[5, 7]*((s[3, 7] + s[4, 7])^3 + (s[3, 4] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4])*((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] + 
        2*s[5, 7] - s[1, 2, 7]) - (s[3, 4] + s[5, 6] - 2*s[5, 7] + 
        s[1, 2, 7])*s[2, 3, 4] - 2*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])^2*(-s[3, 4] + s[3, 5] + s[4, 5] - s[5, 7] + 
      2*(s[5, 7] + s[6, 7]) + 2*(s[1, 2, 7] + s[2, 3, 4]) + s[2, 5, 6]) + 
    (s[3, 7] + s[4, 7])*(-s[3, 4]^2 - s[5, 6]^2 - 2*s[5, 7]*s[1, 2, 7] + 
      s[1, 2, 7]^2 - 3*s[5, 7]*s[2, 3, 4] + 3*s[1, 2, 7]*s[2, 3, 4] + 
      s[2, 3, 4]^2 + s[5, 6]*(2*s[5, 7] + s[2, 3, 4]) + 
      2*(s[5, 7] + s[6, 7])*(s[3, 5] + s[4, 5] - s[5, 6] + s[1, 2, 7] + 
        2*s[2, 3, 4]) - (s[3, 5] + s[4, 5])*(s[5, 7] - 2*s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) + s[2, 3, 4]*s[2, 5, 6] - 
      s[3, 4]*(2*s[3, 5] + 2*s[4, 5] + s[5, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[3, 4]^3*s[5, 7]) - (s[3, 7] + s[4, 7])^3*s[5, 7] - 
    s[3, 4]^2*s[5, 7]*(s[3, 5] + s[3, 7] + s[4, 5] + 2*s[5, 7] - 
      2*s[1, 2, 7] - 2*s[2, 3, 4]) + 
    s[5, 7]*((s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*(s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*(s[4, 5] + s[2, 3, 4]) + 
      s[3, 7]*(-s[5, 6]^2 + (2*s[4, 5] - s[1, 2, 7])*s[1, 2, 7] + 
        (s[4, 5] - s[5, 7])*s[2, 3, 4] + 2*s[5, 6]*(s[5, 7] + s[1, 2, 7] + 
          s[2, 3, 4]))) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] + s[5, 7] - 
      2*(s[5, 7] + s[6, 7]) - 2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) + 
    s[3, 7]*(s[4, 5]*(s[5, 6] + s[1, 2, 7]) + (s[5, 6] - s[1, 2, 7])*
       (s[5, 6] + s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 5]*(s[5, 7]*((s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*
         (s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4])) + s[3, 7]*(s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]) + s[3, 4]*
     (s[5, 7]*((s[5, 6] - s[1, 2, 7])*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
        (s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - s[2, 3, 4]^2 + 
        s[3, 5]*(-2*(s[3, 7] + s[5, 7] - s[1, 2, 7]) + s[2, 3, 4]) + 
        s[3, 7]*(-2*s[4, 5] + 2*s[1, 2, 7] + s[2, 3, 4]) + 
        s[4, 5]*(-2*s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4])) - 
      s[3, 7]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + s[5, 7] - s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*
     (s[5, 7]*(2*s[3, 4]^2 + s[3, 7]*s[4, 5] - s[3, 7]*s[5, 6] + 
        2*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 7] + 2*s[3, 4]*(s[3, 5] + s[4, 5] + 
          s[5, 6] - s[1, 2, 7]) - s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] + 
        s[3, 5]*(s[3, 7] + 2*s[5, 6] - 2*s[1, 2, 7] - 2*s[2, 3, 4]) + 
        (s[3, 7] - 2*(s[4, 5] - s[5, 6] + s[1, 2, 7]))*s[2, 3, 4] - 
        2*s[2, 3, 4]^2) + s[3, 7]*(s[3, 4] + s[3, 5] + s[4, 5] - 
        2*s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4]^2 + s[3, 7]*s[4, 5] + 
      s[3, 7]*s[5, 6] + s[5, 6]^2 + s[4, 5]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
      s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 
      s[1, 2, 7]^2 + s[3, 7]*s[2, 3, 4] - s[4, 5]*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4] + 3*s[5, 7]*s[2, 3, 4] - 3*s[1, 2, 7]*s[2, 3, 4] - 
      s[2, 3, 4]^2 + (s[5, 7] + s[6, 7])*(-2*s[3, 5] + s[3, 7] - 
        2*(s[4, 5] - s[5, 6] + s[1, 2, 7] + 2*s[2, 3, 4])) + 
      s[3, 5]*(s[3, 7] + s[5, 7] - 2*s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
      (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] + s[3, 4]*(2*s[3, 5] + 2*s[4, 5] + 
        s[5, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 7, 3, 4, 6]*s[5, 7]*
   (s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
    s[3, 4]*((s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*
       (s[3, 5] - 3*s[3, 7] + s[4, 5] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      (s[3, 7] + 2*s[5, 6] - 2*s[5, 7])*s[2, 3, 4] - s[2, 3, 4]^2) + 
    (s[3, 7] + s[4, 7])*(2*s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) + (s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4])*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - 
        2*s[5, 7] + s[1, 2, 7] + s[2, 3, 4])) + (s[5, 7] + s[6, 7])*
     (2*(s[3, 7] + s[4, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4]) + 2*s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 3, 4]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (2*s[3, 5] - s[3, 7] + 2*(s[4, 5] + s[2, 3, 4]))) + 
    (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (s[3, 5]*(-s[3, 7] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      (s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*(s[4, 5] + s[2, 3, 4]) + 
      s[3, 7]*(-s[4, 5] - 2*s[5, 6] + s[5, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   ((s[3, 5] + s[3, 6] - s[1, 2, 7])*
     ((s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[5, 6] + s[5, 7] - 
        s[1, 2, 7]) + s[5, 7]*s[2, 3, 4]) + 
    (s[5, 6]^2 + s[5, 6]*s[5, 7] - s[3, 5]*(s[5, 7] - 2*s[1, 2, 7]) + 
      s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
      s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[4, 5]*(s[5, 6] - s[5, 7] + 
        s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(-((s[3, 4] + s[3, 5] + s[4, 5] + 2*s[5, 6] + 
         s[5, 7] - 2*s[1, 2, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
         s[1, 2, 7])) + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7] - s[2, 5, 6]) + (2*s[3, 4] + 2*s[3, 5] + s[3, 6] + 
        s[4, 5] + s[5, 7] - 3*s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
    s[3, 4]*(s[3, 5]^2 + s[4, 5]*s[5, 6] + s[5, 6]^2 + s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 6] + s[4, 5] + 2*s[5, 6] + s[5, 7] - 
        3*s[1, 2, 7]) - 2*s[4, 5]*s[1, 2, 7] - 3*s[5, 6]*s[1, 2, 7] - 
      s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      (-s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2 + 
      s[3, 6]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 7, 5, 6, 4]*s[3, 7]*
   ((s[3, 5] + s[3, 6] - s[1, 2, 7])*
     (s[3, 7]*(s[5, 6] - s[5, 7] - s[1, 2, 7]) + 
      s[3, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      (s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      s[5, 7]*s[2, 3, 4]) + (-3*s[3, 7]*s[5, 6] + s[4, 5]*s[5, 6] + 
      s[5, 6]^2 + s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] - 
      s[3, 5]*(2*s[3, 7] + s[5, 7] - 2*s[1, 2, 7]) + 3*s[3, 7]*s[1, 2, 7] + 
      s[4, 5]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
      2*s[1, 2, 7]^2 + s[3, 6]*(-2*s[3, 7] - s[5, 6] + s[1, 2, 7]) - 
      s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]^2 + s[3, 4]^2*(s[3, 5] + s[3, 7] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     (-((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] + s[5, 6] - 
         s[5, 7] - s[1, 2, 7])) + (s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7] - s[2, 5, 6]) + 
      (3*s[3, 4] + 2*s[3, 5] + 2*s[3, 6] + 3*s[5, 6] - s[5, 7] - 
        3*s[1, 2, 7])*s[2, 5, 6] - 2*s[2, 5, 6]^2) + 
    (s[5, 7] + s[6, 7])*(-((s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + 
         2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
         s[1, 2, 7])) + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7] - s[2, 5, 6]) + (2*s[3, 4] + 2*s[3, 5] + s[3, 6] + 
        s[3, 7] + s[4, 5] + s[5, 7] - 3*s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) + s[3, 4]*(s[3, 5]^2 + s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] + s[5, 6]^2 - s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 6] + s[3, 7] + s[4, 5] + 2*s[5, 6] + 
        s[5, 7] - 3*s[1, 2, 7]) - 2*s[3, 7]*s[1, 2, 7] - 
      2*s[4, 5]*s[1, 2, 7] - 3*s[5, 6]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] + 
      2*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      (-3*s[3, 7] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2 + s[3, 6]*(s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 5, 6]))))/4 - (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 4, 7, 5, 6]*
   s[2, 5, 6]*((s[3, 7] + s[4, 7])^2*s[5, 7] + (s[3, 7] + s[4, 7])*s[5, 7]*
     (-s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] + s[2, 3, 4]) + 
    s[3, 7]*((s[5, 7] + s[6, 7])^2 - (s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) - 
      (s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - 
        s[1, 2, 7] - s[2, 5, 6]) + s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + 
        s[5, 7] - s[1, 2, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 3, 4, 6, 7]*s[5, 7]*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*((s[3, 4] + s[3, 5] + s[4, 5])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - s[2, 3, 4]^2) + 
    (s[3, 7] + s[4, 7])*(s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[1, 2, 7] - 
      s[1, 2, 7]^2 - s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] - 
      3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - (s[5, 7] + s[6, 7])*
       (-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[2, 3, 4]) + 
      s[3, 5]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(s[3, 4] - s[3, 5] - s[3, 7] - s[4, 5] - s[4, 7] - 
        2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) - (s[4, 5] + s[2, 3, 4])*
       s[2, 5, 6] + s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] + s[1, 2, 7] + 
        s[2, 5, 6]))))/4 - (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 3, 7, 4, 6]*
   s[5, 7]*(-(s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
       s[2, 3, 4])) + (s[3, 7] + s[4, 7])^2*(-s[3, 5] + s[3, 7] - s[4, 5] - 
      s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) - 2*(s[5, 7] + s[6, 7])*
     ((s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (s[3, 5] + s[4, 5] + s[2, 3, 4]) + s[3, 4]*(s[3, 5] + s[3, 7] + 
        s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4])) + 
    s[3, 4]*(-s[3, 5]^2 + s[3, 5]*(s[3, 7] - 2*(s[4, 5] + s[5, 6] - 
          s[5, 7])) - (s[4, 5] + s[5, 6] - s[1, 2, 7])*
       (s[4, 5] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      2*(-s[5, 6] + s[5, 7])*s[2, 3, 4] + s[2, 3, 4]^2 + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - 3*s[1, 2, 7] - s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*(-s[3, 5]^2 + 2*s[3, 7]*s[4, 5] - s[4, 5]^2 + 
      s[3, 7]*s[5, 6] - 2*s[4, 5]*s[5, 6] - s[5, 6]^2 - s[3, 7]*s[5, 7] + 
      2*s[4, 5]*s[5, 7] + 2*s[5, 6]*s[5, 7] + 
      2*s[3, 5]*(s[3, 7] - s[4, 5] - s[5, 6] + s[5, 7]) - 
      s[3, 4]*(2*s[3, 5] + s[3, 7] + 2*(s[4, 5] + s[5, 6] - s[1, 2, 7])) + 
      s[3, 7]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
      s[3, 7]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4] + 2*s[1, 2, 7]*s[2, 3, 4] + 
      s[2, 3, 4]^2 + 2*(s[5, 7] + s[6, 7])*(-s[3, 5] + s[3, 7] - s[4, 5] - 
        s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
    (s[3, 5] + s[4, 5] + s[2, 3, 4])*
     (s[3, 5]*(s[3, 7] - s[5, 6] + 2*s[5, 7] - s[1, 2, 7]) - 
      (s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*(s[4, 5] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] - s[5, 7] + s[1, 2, 7] + 
        s[2, 5, 6]))))/4 - (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 5, 7, 6, 4]*
   s[3, 7]*(2*s[3, 6]^2*s[3, 7] - s[3, 6]^2*s[5, 6] + 
    2*s[3, 6]*s[3, 7]*s[5, 6] - s[3, 6]*s[5, 6]^2 + s[3, 6]^2*s[5, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7] + s[3, 6]*s[5, 6]*s[5, 7] + 
    s[3, 7]*s[5, 6]*s[5, 7] + s[3, 5]^2*(2*s[3, 7] - s[5, 6] + s[5, 7] - 
      s[1, 2, 7]) - s[3, 6]^2*s[1, 2, 7] - 2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 
    2*s[3, 7]*s[5, 6]*s[1, 2, 7] + s[5, 6]^2*s[1, 2, 7] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7] - 3*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
    s[3, 6]*s[1, 2, 7]^2 + s[5, 6]*s[1, 2, 7]^2 + 
    s[3, 6]*s[5, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    (-s[5, 6]^2 + s[3, 6]*s[5, 7] + s[3, 7]*(2*s[5, 6] - s[5, 7] - 
        2*s[1, 2, 7]) + s[1, 2, 7]^2 + s[5, 7]*(s[1, 2, 7] + s[2, 3, 4]))*
     s[2, 5, 6] + (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])^2*(-s[3, 4] - s[3, 5] - s[3, 6] + s[5, 7] + 
      s[1, 2, 7] + s[2, 5, 6]) + s[3, 5]*(-s[5, 6]^2 + s[5, 6]*s[5, 7] + 
      s[3, 7]*(2*s[5, 6] - s[5, 7] - 2*s[1, 2, 7]) + 
      2*s[3, 6]*(2*s[3, 7] - s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      s[5, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 5] + s[3, 6] - 2*s[3, 7] + 
         s[5, 6] - s[5, 7])) + (2*s[3, 7] - 2*s[5, 6] + s[5, 7])*s[2, 5, 6] + 
      s[2, 5, 6]^2) - 2*(s[3, 7] + s[4, 7])*(s[3, 5]^2 + s[3, 6]^2 + 
      s[3, 6]*s[5, 6] - s[3, 6]*s[5, 7] + s[5, 6]*s[5, 7] + 
      s[3, 5]*(2*s[3, 6] + s[5, 6] - s[5, 7] - s[1, 2, 7]) - 
      s[3, 6]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
      (s[5, 6] - s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2 + 
      s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6])) + 
    (s[5, 7] + s[6, 7])*(-s[3, 4]^2 - s[3, 5]^2 - s[3, 6]^2 + 
      2*s[3, 6]*s[3, 7] - 2*s[3, 6]*s[5, 6] + 2*s[3, 6]*s[5, 7] - 
      s[3, 7]*s[5, 7] - s[5, 6]*s[5, 7] + 2*s[3, 5]*(-s[3, 6] + s[3, 7] - 
        s[5, 6] + s[5, 7]) + s[3, 4]*(-2*(s[3, 5] + s[3, 6] - s[3, 7] + 
          s[5, 6]) + s[5, 7]) - 2*s[3, 7]*s[1, 2, 7] + 2*s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      (-2*s[3, 7] + s[5, 7] + 2*s[1, 2, 7])*s[2, 5, 6] + s[2, 5, 6]^2 + 
      2*(s[3, 7] + s[4, 7])*(-s[3, 4] - s[3, 5] - s[3, 6] + s[5, 7] + 
        s[1, 2, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[5, 7]*(-((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6])*(s[5, 6] - s[1, 2, 7])^
         2) + (s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + 
        2*s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - (s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]^2) + s[3, 7]*(s[5, 6] - s[1, 2, 7])*
     (-s[3, 5] - s[3, 6] + s[5, 7] + s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-(s[5, 7]*s[2, 3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] - s[5, 6] + 
         s[2, 3, 4])) + s[3, 7]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - s[5, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
     ((s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
        s[2, 3, 4]) + s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4] - s[3, 5] - 
        s[3, 6] + s[5, 7] + s[1, 2, 7] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 4, 7, 5, 6]*s[2, 5, 6]*
   ((s[3, 7] + s[4, 7])^2*s[5, 7] - (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4]) + s[3, 7]*(-((s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7])*
        (s[5, 6] - s[1, 2, 7])) + (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + 
      s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] - s[5, 7] + s[2, 5, 6]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + s[6, 7] + 
        s[1, 2, 7] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 6, 3, 7, 4]*s[5, 7]*
   (s[3, 4]^2*s[2, 3, 4] - s[3, 7]*(s[5, 7] + s[6, 7])*
     (-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + s[2, 3, 4]) - 
    (s[3, 7] + s[4, 7])*(-(s[3, 4]*s[3, 7]) + s[3, 7]*s[4, 5] + 
      2*s[3, 7]*s[1, 2, 7] + s[3, 7]*s[2, 3, 4] + s[4, 5]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[1, 2, 7]*s[2, 3, 4] + s[2, 3, 4]^2 + 
      s[3, 5]*(s[3, 7] + s[2, 3, 4]) + (s[3, 7] + s[4, 7])*
       (s[3, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*((s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] + 
      s[3, 5]*(2*s[3, 7] + s[2, 3, 4]) + s[3, 7]*(2*(s[4, 5] + s[5, 6]) + 
        s[2, 5, 6])) - (s[3, 5] + s[4, 5] + s[2, 3, 4])*
     ((s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + 
      s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])*
   (s[3, 7]*((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) - 
    (s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(s[3, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 5, 6, 7, 4]*s[3, 7]*
   ((s[5, 7] + s[6, 7])^3 + (s[5, 7] + s[6, 7])^2*(s[3, 5] + s[3, 6] - 
      s[3, 7] + 2*(s[3, 7] + s[4, 7]) - s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4] + 
      2*s[2, 5, 6]) - (s[3, 4] - 2*s[3, 7] + 2*(s[3, 7] + s[4, 7]) + 
      s[5, 6] + s[1, 2, 7])*((s[3, 5] + s[3, 6] + s[5, 6])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
    (s[5, 7] + s[6, 7])*(-s[3, 4]^2 + s[3, 6]*s[3, 7] - s[3, 6]*s[5, 6] + 
      s[3, 7]*s[5, 6] + s[3, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] + s[1, 2, 7]^2 + s[3, 6]*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4] - 2*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] - 
        s[1, 2, 7] - 2*s[2, 5, 6]) - s[3, 4]*(s[3, 5] + s[3, 6] - 2*s[3, 7] + 
        s[5, 6] - s[2, 5, 6]) + (s[3, 6] - 3*s[3, 7] + 3*s[1, 2, 7] + 
        s[2, 3, 4])*s[2, 5, 6] + s[2, 5, 6]^2 + 
      s[3, 5]*(s[3, 7] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]))))/
  4 - (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 3, 4, 7, 6]*s[5, 7]*
   ((s[3, 7] + s[4, 7])^3 - (s[3, 4] + s[5, 6] - 2*s[5, 7] + 
      2*(s[5, 7] + s[6, 7]) + s[1, 2, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 7] + s[4, 7])^2*(-s[3, 4] + s[3, 5] + s[4, 5] - 
      s[5, 7] + 2*(s[5, 7] + s[6, 7]) + 2*(s[1, 2, 7] + s[2, 3, 4]) + 
      s[2, 5, 6]) + (s[3, 7] + s[4, 7])*(-(s[4, 5]*s[5, 6]) - s[5, 6]^2 + 
      s[4, 5]*s[5, 7] + 2*s[5, 6]*s[5, 7] + s[4, 5]*s[1, 2, 7] - 
      2*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 - 2*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[5, 6] - s[1, 2, 7] - 2*s[2, 3, 4]) + s[4, 5]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] - 3*s[5, 7]*s[2, 3, 4] + 3*s[1, 2, 7]*s[2, 3, 4] + 
      s[2, 3, 4]^2 + (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[5, 7] + s[1, 2, 7] + 
        s[2, 5, 6]) + s[3, 5]*(-s[5, 6] + s[5, 7] + s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]))))/4 + (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-((s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])^2*(-s[3, 4] - s[5, 6] + 
       s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])) - (s[3, 7] + s[4, 7])*
     s[2, 5, 6]*(-((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7])) + 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + s[3, 4]*(s[3, 5] + s[3, 6] - 
        3*s[5, 6] + s[2, 5, 6])) + (s[5, 7] + s[6, 7])*
     (-((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
        ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
           s[1, 2, 7]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
      (s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[3, 7] + s[4, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]))))/4 + (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 4, 5, 6, 7]*
   s[3, 7]*(-(s[5, 7] + s[6, 7])^3 - (s[5, 7] + s[6, 7])^2*
     (s[3, 5] + s[3, 6] + s[3, 7] + s[4, 7] - s[5, 6] + 2*s[1, 2, 7] + 
      s[2, 3, 4] + 2*s[2, 5, 6]) + s[2, 5, 6]*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - s[3, 4]*(s[3, 5] + s[3, 6] - 
        3*s[5, 6] + s[2, 5, 6])) - (s[5, 7] + s[6, 7])*
     (-2*s[3, 6]*s[5, 6] + 2*s[3, 6]*s[1, 2, 7] + s[3, 6]*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4] + (s[3, 6] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] + 
      s[2, 5, 6]^2 + s[3, 4]*(-2*s[5, 6] + s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + s[2, 5, 6]) + 
      s[3, 5]*(-2*s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 6, 3, 4, 7]*
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 5, 6])*s[2, 5, 6] + (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*(s[5, 7] + s[6, 7] + 
        2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 5, 6, 3, 4, 7]*s[5, 7]*
   (s[2, 3, 4]*(-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + 
        s[2, 3, 4]) + s[3, 4]*(-s[3, 5] - s[4, 5] - 3*s[5, 6] + s[1, 2, 7] + 
        s[2, 3, 4])) + (s[3, 7] + s[4, 7])*(2*s[4, 5]*s[1, 2, 7] + 
      s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 3*s[1, 2, 7]*s[2, 3, 4] + 
      s[2, 3, 4]^2 + (s[5, 7] + s[6, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + 
        s[4, 5] + s[4, 7] + s[2, 3, 4]) + (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 4]*(2*(s[3, 5] + s[4, 5] + s[5, 6]) + s[2, 5, 6]) + 
      s[3, 5]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + 
        2*(s[1, 2, 7] + s[2, 3, 4]) + s[2, 5, 6]))))/4 - 
 (A1[1, 2, 5, 7, 3, 4, 6]*A2[2, 1, 3, 4, 5, 6, 7]*s[5, 7]*
   ((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7]) - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-s[3, 4]^2 - s[5, 6]^2 + 2*s[4, 5]*s[1, 2, 7] + 
      s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 
      (s[5, 7] + s[6, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + 
        s[2, 3, 4]) + s[4, 5]*s[2, 5, 6] - s[3, 4]*(2*(s[3, 5] + s[4, 5]) + 
        s[2, 5, 6]) + s[3, 5]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) + 
      s[2, 3, 4]*(3*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(-s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[4, 7] + 
        2*(s[1, 2, 7] + s[2, 3, 4]) + s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 3, 7, 4, 6]*
   ((s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4]) + s[5, 7]*(s[3, 4] + s[3, 7] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*((s[3, 4] - s[5, 6] - s[1, 2, 7])*
       (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) - 
    s[3, 7]*(-s[3, 4]^2 + 3*s[3, 7]*s[5, 6] + s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] - s[3, 4]*(s[3, 5] - s[3, 7] + 
        s[4, 5] + 3*s[5, 6] + s[5, 7] - s[1, 2, 7]) - s[3, 7]*s[1, 2, 7] + 
      s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7])*(s[3, 4] + s[3, 7] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - (s[3, 5] - 2*s[3, 7] + s[4, 5] - s[5, 6] + 
        s[5, 7] + s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2) - 
    (s[3, 7] + s[4, 7])*(s[5, 7]*((2*s[3, 4] + s[3, 7] - 2*s[1, 2, 7])*
         (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7]) - 
        (s[3, 5] + s[4, 5] + s[5, 6] - 3*s[1, 2, 7])*s[2, 3, 4] + 
        s[2, 3, 4]^2) + s[3, 7]*(-s[3, 4] - 3*s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6] + 2*s[3, 7]*s[2, 5, 6]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 2*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 3, 4, 7, 6]*s[3, 7]*
   (s[3, 6]*s[4, 5]*s[5, 6] + s[4, 5]*s[5, 6]^2 + s[3, 6]*s[4, 5]*s[5, 7] + 
    2*s[3, 6]*s[5, 6]*s[5, 7] - s[4, 5]*s[5, 6]*s[5, 7] + 
    s[3, 4]^2*(s[5, 7] + s[6, 7]) + s[3, 5]^2*(s[5, 6] + s[5, 7] - 
      s[1, 2, 7]) - s[3, 6]*s[4, 5]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    2*s[3, 6]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]*s[5, 7]*s[2, 3, 4] - (-s[5, 6]^2 + s[5, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] + s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) - 
    (s[5, 7] + s[6, 7])^2*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
      s[2, 5, 6]) - (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] + s[3, 6] - 
      s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6]) + 
    s[3, 5]*(s[5, 6]^2 + s[5, 6]*s[5, 7] + 
      s[3, 6]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) - s[5, 6]*s[1, 2, 7] - 
      2*s[5, 7]*s[1, 2, 7] - s[5, 7]*s[2, 3, 4] + (s[5, 7] - 2*s[1, 2, 7])*
       s[2, 5, 6]) + s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6])*
       (s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      (-s[3, 6] + s[4, 5] + 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) - (s[5, 7] + s[6, 7])*(s[3, 5]^2 - s[4, 5]*s[5, 7] - 
      s[5, 6]*s[5, 7] + s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[5, 7]*s[2, 3, 4] + (s[4, 5] + s[5, 7] + s[1, 2, 7])*s[2, 5, 6] + 
      s[2, 5, 6]^2 + s[3, 6]*(s[4, 5] + s[5, 7] + s[2, 5, 6]) + 
      s[3, 5]*(s[3, 6] + s[4, 5] + s[1, 2, 7] + 2*s[2, 5, 6]) + 
      s[3, 4]*(s[3, 6] - s[4, 5] - s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6]))))/
  4 + (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 3, 4, 6, 7]*s[3, 7]*
   ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[3, 6] + s[5, 6])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
    (s[3, 4]^2 + s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6]) - 
      (2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6])*s[1, 2, 7] - 
      s[3, 4]*(s[3, 6] - s[4, 5] - 2*s[5, 6] + s[1, 2, 7]))*s[2, 5, 6] - 
    (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2 + 2*s[3, 6]*s[5, 6] - s[4, 5]*s[5, 6] - 
      2*s[3, 6]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7] - s[3, 6]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 5, 6]) + s[3, 5]*(s[5, 6] - 3*s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) - (s[3, 6] + 3*s[1, 2, 7] + s[2, 3, 4])*
       s[2, 5, 6] - s[2, 5, 6]^2 - (s[3, 7] + s[4, 7])*
       (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + s[2, 5, 6]) - 
      (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + 
        2*s[1, 2, 7] + s[2, 3, 4] + 2*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 3, 5, 6, 4, 7]*s[3, 7]*
   ((s[3, 4] + s[5, 6] + s[1, 2, 7])*((s[3, 5] + s[3, 6] + s[5, 6])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2 + s[3, 6]*s[5, 6] - s[3, 6]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] - s[1, 2, 7]^2 - s[3, 6]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - 
        s[2, 5, 6]) + s[3, 5]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6]) - (s[3, 6] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 - (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + 
        s[5, 7] + s[6, 7] + s[2, 5, 6]) - (s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + 
        s[2, 3, 4] + 2*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 6, 3, 4, 7]*s[3, 7]*
   ((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2 + (s[5, 6] - s[1, 2, 7])*
       (2*s[3, 5] + 2*s[3, 6] + s[5, 6] + s[1, 2, 7]) - 
      (s[3, 5] + s[3, 6] - s[5, 6])*s[2, 3, 4] - 
      (s[3, 4] + s[3, 5] + s[3, 6] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 - (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + 
        s[5, 7] + s[6, 7] + s[2, 5, 6]) - (s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] - s[5, 6] + s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + 
        s[2, 3, 4] + 2*s[2, 5, 6]))))/4 - 
 (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 6, 3, 7, 4]*s[3, 7]*
   (-2*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] - s[5, 7] - s[6, 7] - 
      s[1, 2, 7] - s[2, 5, 6])*(s[3, 5] + s[3, 6] + s[5, 6] + s[5, 7] + 
      s[6, 7] + s[2, 5, 6]) - (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - 2*s[3, 7] - s[5, 6] + 
        s[1, 2, 7]) + (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]) + (s[5, 7] + s[6, 7])*(-s[3, 4]^2 - s[3, 6]*s[3, 7] - 
      2*s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 + 
      2*s[3, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
      s[3, 6]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] + 
      (s[3, 6] - 3*s[3, 7] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] + 
      s[2, 5, 6]^2 + s[3, 4]*(2*s[3, 7] + s[2, 5, 6]) + 
      s[3, 5]*(-s[3, 7] - 2*s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[3, 7] - 
        s[5, 6] + s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        2*s[2, 5, 6]))))/4 - (A1[1, 2, 3, 7, 5, 6, 4]*A2[2, 1, 5, 3, 7, 4, 6]*
   s[3, 7]*(s[3, 6]*s[3, 7]*s[5, 6] - s[3, 6]*s[4, 5]*s[5, 6] + 
    s[3, 7]*s[5, 6]^2 - s[4, 5]*s[5, 6]^2 + s[3, 6]*s[3, 7]*s[5, 7] - 
    s[3, 6]*s[4, 5]*s[5, 7] - 2*s[3, 6]*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] - 
    s[3, 5]^2*(s[5, 6] + s[5, 7] - s[1, 2, 7]) - s[3, 6]*s[3, 7]*s[1, 2, 7] + 
    s[3, 6]*s[4, 5]*s[1, 2, 7] - s[3, 7]*s[5, 6]*s[1, 2, 7] + 
    s[4, 5]*s[5, 6]*s[1, 2, 7] + 2*s[3, 6]*s[5, 7]*s[1, 2, 7] + 
    s[3, 6]*s[5, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    (s[4, 5]*s[5, 6] - s[5, 6]^2 - s[4, 5]*s[5, 7] + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) + s[4, 5]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[3, 6]*(-2*s[3, 7] - s[5, 6] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] + (-2*s[3, 7] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])^2*(s[3, 4] + s[3, 5] + s[4, 5] + s[4, 7] + s[5, 7] + 
      s[2, 5, 6]) + s[3, 5]*(-(s[4, 5]*s[5, 6]) - s[5, 6]^2 - 
      s[4, 5]*s[5, 7] - s[5, 6]*s[5, 7] - s[3, 6]*(s[5, 6] + s[5, 7] - 
        s[1, 2, 7]) + s[4, 5]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7] - 2*s[2, 5, 6]) - 
      (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6]) - (s[3, 7] + s[4, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4] - 2*s[3, 5] - 2*s[3, 6] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      2*s[2, 5, 6]^2) + s[3, 4]*(-((s[3, 5] + s[3, 6] + s[5, 6])*
        (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      (s[3, 6] + s[3, 7] - s[4, 5] - 2*s[5, 6] - s[5, 7] + s[1, 2, 7])*
       s[2, 5, 6] + s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*
     (-s[3, 4]^2 + s[3, 5]^2 - s[3, 6]*s[3, 7] + s[3, 6]*s[4, 5] + 
      s[3, 6]*s[5, 7] + s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] - s[5, 6]*s[5, 7] - 
      s[3, 7]*s[1, 2, 7] + s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[5, 7]*s[2, 3, 4] + (s[3, 6] - 3*s[3, 7] + s[4, 5] + s[5, 7] + 
        s[1, 2, 7])*s[2, 5, 6] + s[2, 5, 6]^2 + 
      s[3, 5]*(s[3, 6] - s[3, 7] + s[4, 5] + s[1, 2, 7] + 2*s[2, 5, 6]) + 
      s[3, 4]*(s[3, 6] + s[3, 7] - s[4, 5] - s[5, 7] + s[1, 2, 7] + 
        2*s[2, 5, 6]) + (s[3, 7] + s[4, 7])*(-s[3, 4] + s[3, 5] + s[3, 6] + 
        s[1, 2, 7] + 3*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 7]*(s[5, 7] + s[6, 7])^2*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) + 2*s[3, 7]*(s[3, 7] + s[4, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*(s[3, 5] + s[3, 6] + 
      s[5, 6] + s[2, 5, 6]) + s[3, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
      s[2, 5, 6])*((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - 2*s[3, 7] - 
        s[5, 6] + s[1, 2, 7]) + (s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]) + (s[5, 7] + s[6, 7])*(s[3, 7]^2*s[5, 6] + 
      2*s[3, 4]*s[3, 7]*s[1, 2, 7] + 2*s[3, 7]^2*s[1, 2, 7] + 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 4]^2*s[2, 3, 4] + s[3, 4]*s[3, 7]*s[2, 3, 4] + 
      3*s[3, 4]*s[5, 6]*s[2, 3, 4] - s[3, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[5, 6]*s[1, 2, 7]*s[2, 3, 4] - s[1, 2, 7]^2*s[2, 3, 4] - 
      s[3, 4]*s[2, 3, 4]^2 - s[5, 6]*s[2, 3, 4]^2 - s[1, 2, 7]*s[2, 3, 4]^2 + 
      s[3, 5]*(s[3, 7]^2 + (s[3, 4] - s[3, 7] - s[5, 6] + s[1, 2, 7])*
         s[2, 3, 4]) + s[3, 6]*(s[3, 7]^2 + (s[3, 4] - s[3, 7] - s[5, 6] + 
          s[1, 2, 7])*s[2, 3, 4]) + s[3, 7]*(s[3, 4] + 2*s[3, 7] + s[5, 6] - 
        3*s[1, 2, 7] - 2*s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      (s[3, 7] + s[4, 7])*(s[3, 4]*s[3, 7] - s[3, 6]*s[3, 7] + s[3, 7]^2 - 
        3*s[3, 7]*s[1, 2, 7] + s[3, 6]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
        2*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
        s[3, 5]*(-s[3, 7] + s[2, 3, 4]) - (s[3, 7] + s[4, 7])*
         (s[3, 7] + s[2, 3, 4]) - 3*s[3, 7]*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 7]*(s[5, 7] + s[6, 7])^2*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) + 2*s[3, 7]*(s[3, 7] + s[4, 7])*
     (s[3, 4] + s[3, 5] + s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     s[2, 5, 6] + s[3, 7]*s[2, 5, 6]*(s[3, 4]^2 - 2*s[3, 6]*s[3, 7] - 
      s[3, 6]*s[5, 6] - 4*s[3, 7]*s[5, 6] + s[3, 6]*s[1, 2, 7] + 
      2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - s[1, 2, 7]^2 + 
      s[3, 5]*(-2*s[3, 7] - s[5, 6] + s[1, 2, 7]) + 
      s[3, 4]*(s[3, 5] + s[3, 6] - 2*s[3, 7] + 3*s[5, 6] - s[2, 5, 6]) + 
      (2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*((s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*(-(s[3, 6]*s[3, 7]) - s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - 
        s[5, 6]^2 - s[3, 5]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
        s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
        (s[5, 6] + s[1, 2, 7])*s[2, 3, 4] + s[3, 4]*(s[3, 5] + s[3, 6] + 
          s[5, 6] + s[2, 3, 4])) + s[3, 7]*(s[3, 4] + 2*s[3, 7] + s[5, 6] - 
        3*s[1, 2, 7] - 2*s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      (s[3, 7] + s[4, 7])*(s[3, 4]*s[3, 7] + 2*s[3, 6]*s[3, 7] + s[3, 7]^2 + 
        2*s[3, 6]*s[5, 6] + 3*s[3, 7]*s[5, 6] + 2*s[5, 6]^2 - 
        2*s[3, 6]*s[1, 2, 7] - 3*s[3, 7]*s[1, 2, 7] - 2*s[5, 6]*s[1, 2, 7] + 
        s[3, 5]*(2*(s[3, 7] + s[5, 6] - s[1, 2, 7]) - s[2, 3, 4]) - 
        s[3, 6]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] - 2*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + 
          s[5, 6] + s[2, 3, 4]) - 3*s[3, 7]*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 3, 4, 7, 6]*
   (-((s[3, 7] + s[4, 7])^3*s[5, 7]) + s[5, 7]*(s[3, 4] + s[3, 7] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*((s[3, 4] - s[5, 6] - s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    s[3, 7]*(s[3, 4]^2 - s[4, 5]*s[5, 6] + s[4, 5]*s[5, 7] + 
      s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
      s[4, 5]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] - 
      s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    s[3, 7]*(s[5, 7] + s[6, 7])*s[2, 5, 6]*(s[3, 4] + s[3, 5] + s[4, 5] + 
      s[5, 7] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])^2*
     (s[5, 7]*(2*s[3, 4] + s[3, 5] + s[3, 7] + s[4, 5] + s[5, 6] - 
        3*s[1, 2, 7] - 2*s[2, 3, 4]) - (s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 7] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6]) - s[5, 7]*(s[3, 4]^2 + s[3, 7]*s[4, 5] - s[5, 6]^2 - 
        2*s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] - 2*s[5, 6]*s[1, 2, 7] + 
        3*s[1, 2, 7]^2 + s[3, 4]*(2*s[3, 5] + s[3, 7] + 
          2*(s[4, 5] + s[5, 6] - 2*s[1, 2, 7]) - s[2, 3, 4]) + 
        s[3, 5]*(s[3, 7] - 2*s[1, 2, 7] - s[2, 3, 4]) - s[3, 7]*s[2, 3, 4] - 
        s[4, 5]*s[2, 3, 4] + 4*s[1, 2, 7]*s[2, 3, 4] + s[2, 3, 4]^2 + 
        s[3, 7]*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 5, 7, 6, 4]*
   (-2*s[3, 6]^2*s[3, 7]^2 + s[3, 6]^2*s[3, 7]*s[5, 6] - 
    2*s[3, 6]*s[3, 7]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    2*s[3, 6]^2*s[3, 7]*s[5, 7] + 2*s[3, 6]*s[3, 7]^2*s[5, 7] + 
    s[3, 6]^2*s[5, 6]*s[5, 7] - 2*s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] - 
    2*s[3, 6]^2*s[5, 7]^2 - 2*s[3, 6]*s[3, 7]*s[5, 7]^2 - 
    2*s[3, 7]^2*s[5, 7]^2 - 2*s[3, 6]*s[5, 6]*s[5, 7]^2 - 
    2*s[3, 7]*s[5, 6]*s[5, 7]^2 + s[5, 6]^2*s[5, 7]^2 + 
    s[3, 6]^2*s[3, 7]*s[1, 2, 7] + 2*s[3, 6]*s[3, 7]^2*s[1, 2, 7] + 
    2*s[3, 7]^2*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 
    s[3, 6]^2*s[5, 7]*s[1, 2, 7] + 2*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
    6*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] + 
    2*s[3, 6]*s[5, 7]^2*s[1, 2, 7] + 2*s[3, 7]*s[5, 7]^2*s[1, 2, 7] + 
    4*s[5, 6]*s[5, 7]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - s[3, 6]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[5, 7]^2*s[1, 2, 7]^2 + s[3, 5]^2*(-2*s[3, 7]^2 + 
      s[3, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7])) + 
    s[3, 5]*(s[5, 7]*(s[5, 6] - s[1, 2, 7])*(s[5, 6] - 2*s[5, 7] + 
        s[1, 2, 7]) + 2*s[3, 7]^2*(-s[5, 6] + s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6]^2 - 2*s[5, 6]*s[5, 7] - 2*s[5, 7]^2 + 
        2*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2) + 
      2*s[3, 6]*(-2*s[3, 7]^2 + s[3, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
        s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]))) + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(-s[3, 5] - s[3, 6] - s[3, 7] - s[5, 6] - 
      s[6, 7] - s[2, 3, 4]) + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 2*s[5, 6]*s[5, 7]^2*s[2, 3, 4] - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 2*s[5, 7]^2*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*((s[5, 6] - s[1, 2, 7])*(-2*s[3, 7] + s[5, 6] + s[5, 7] + 
        s[1, 2, 7]) - 2*s[5, 7]*s[2, 3, 4])*s[2, 5, 6] + 
    s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] - 
      s[5, 7]^2 + s[3, 5]*(s[3, 7] + s[5, 7]) + s[3, 6]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-2*s[3, 7]^2*s[5, 6] + s[3, 7]*s[5, 6]^2 + 2*s[3, 7]^2*s[5, 7] - 
      2*s[3, 7]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] - 2*s[5, 6]*s[5, 7]^2 + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 6]^2*(s[3, 7] + s[5, 7]) + 
      2*s[3, 5]*(s[3, 7]*(s[3, 6] - s[3, 7] + s[5, 6]) + 
        (s[3, 6] - s[3, 7] + s[5, 6])*s[5, 7] - s[5, 7]^2) - 
      2*s[3, 6]*(s[3, 7]*(s[3, 7] - s[5, 6]) + (s[3, 7] - s[5, 6])*s[5, 7] + 
        s[5, 7]^2) + 2*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]^2*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(-2*s[3, 7] + 2*s[5, 6] + s[5, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*(s[3, 6]^2*s[3, 7] - 
      2*s[3, 6]*s[3, 7]^2 + 2*s[3, 6]*s[3, 7]*s[5, 6] + 2*s[3, 6]^2*s[5, 7] + 
      s[3, 6]*s[3, 7]*s[5, 7] + 3*s[3, 7]^2*s[5, 7] + 
      2*s[3, 6]*s[5, 6]*s[5, 7] + 3*s[3, 7]*s[5, 6]*s[5, 7] - 
      s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 7]^2 + 3*s[5, 6]*s[5, 7]^2 + 
      s[3, 4]^2*(s[3, 7] + s[5, 7]) + s[3, 5]^2*(s[3, 7] + 2*s[5, 7]) + 
      s[3, 5]*(-2*s[3, 7]^2 + s[3, 7]*(2*s[5, 6] + s[5, 7]) + 
        2*s[3, 6]*(s[3, 7] + 2*s[5, 7]) + 2*s[5, 7]*(s[5, 6] - s[1, 2, 7])) + 
      2*s[3, 7]^2*s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      2*s[3, 6]*s[5, 7]*s[1, 2, 7] - 2*s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      4*s[5, 6]*s[5, 7]*s[1, 2, 7] + 3*s[5, 7]^2*s[1, 2, 7] - 
      s[3, 7]*s[1, 2, 7]^2 - s[5, 7]*s[1, 2, 7]^2 - 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 4]*(-2*s[3, 7]^2 + 2*s[3, 7]*s[5, 6] + 2*s[5, 6]*s[5, 7] - 
        s[5, 7]^2 + 2*s[3, 5]*(s[3, 7] + s[5, 7]) + 
        2*s[3, 6]*(s[3, 7] + s[5, 7]) + 2*s[5, 7]*s[2, 3, 4]) + 
      2*s[3, 7]*(s[3, 7] - s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      (s[5, 7] + s[6, 7])*(s[3, 5]*s[3, 7] + s[3, 6]*s[3, 7] - 
        s[3, 7]*s[5, 7] - 3*s[5, 6]*s[5, 7] + 2*s[5, 7]^2 + 
        s[3, 4]*(s[3, 7] + s[5, 7]) - 2*s[5, 7]*(s[5, 7] + s[6, 7]) - 
        s[3, 7]*s[1, 2, 7] - 3*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*(2*s[3, 6]^2*s[3, 7] + 2*s[3, 6]*s[3, 7]*s[5, 6] + 
      s[3, 6]^2*s[5, 7] - s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]^2*s[5, 7] + 
      2*s[3, 7]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] + 2*s[3, 6]*s[5, 7]^2 + 
      3*s[3, 7]*s[5, 7]^2 + 4*s[5, 6]*s[5, 7]^2 + 
      s[3, 5]^2*(2*s[3, 7] + s[5, 7]) - 2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 2*s[3, 6]*s[5, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 7]^2*s[1, 2, 7] + s[3, 5]*(2*s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
        2*s[5, 7]^2 + 2*s[3, 6]*(2*s[3, 7] + s[5, 7]) - 
        2*(s[3, 7] + s[5, 7])*s[1, 2, 7]) + 2*s[5, 7]^2*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(2*s[5, 6] - s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6] - 
      2*s[3, 7]*s[2, 5, 6]^2 + s[3, 4]*s[3, 7]*(2*s[3, 5] + 2*s[3, 6] + 
        2*s[5, 6] - s[5, 7] + 2*s[2, 5, 6]) - (s[5, 7] + s[6, 7])*
       (-2*s[3, 4]*s[3, 7] - 2*s[3, 6]*s[3, 7] + 2*s[3, 6]*s[5, 7] + 
        4*s[3, 7]*s[5, 7] + 4*s[5, 6]*s[5, 7] - 3*s[5, 7]^2 + 
        2*s[3, 5]*(-s[3, 7] + s[5, 7]) + 3*s[5, 7]*(s[5, 7] + s[6, 7]) + 
        2*s[3, 7]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]*s[2, 3, 4] + 
        2*s[3, 7]*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 3, 7, 4, 6]*
   (-(s[3, 6]*s[3, 7]^2*s[5, 6]) + s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] - 
    s[3, 7]^2*s[5, 6]^2 + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    s[3, 6]*s[3, 7]^2*s[5, 7] + s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] + 
    s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
    s[3, 6]*s[3, 7]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] + 
    s[3, 7]^2*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + s[3, 7]^2*s[5, 7]*s[1, 2, 7] - 
    s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 6]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[5, 6]^2*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 - 
    s[5, 7]*s[1, 2, 7]^3 + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] - s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*(-(s[4, 5]*s[5, 6]) + s[5, 6]^2 + s[4, 5]*s[5, 7] + 
      s[3, 6]*(2*s[3, 7] + s[5, 6] - s[1, 2, 7]) - 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) - s[4, 5]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
      s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 7] + s[5, 7]) - 
      s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + 2*s[3, 5]*s[3, 7] + 
      s[3, 6]*s[3, 7] + s[3, 7]*s[4, 5] + s[3, 5]*s[5, 6] + s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] + s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] - 
      s[3, 5]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] + 
      s[3, 4]*(s[3, 5] + s[3, 7] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
        s[2, 3, 4]) - s[3, 5]*s[2, 3, 4] - s[4, 5]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4] - (s[3, 5] - 2*s[3, 7] + s[4, 5] - s[5, 6] + 
        s[5, 7] + s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2) + 
    s[3, 4]*(-(s[3, 7]^2*s[5, 6]) + s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 - s[3, 7]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + 
      s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 5]*(-s[3, 7]^2 + 
        s[3, 6]*(s[3, 7] + s[5, 7]) + s[5, 7]*(s[4, 5] + 2*s[5, 6] - 
          3*s[1, 2, 7]) + s[3, 7]*(s[4, 5] + 2*s[5, 6] + s[5, 7] - 
          s[1, 2, 7])) - s[3, 7]*s[5, 6]*s[1, 2, 7] + 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      3*s[5, 6]*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7]^2 + 
      2*s[3, 7]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 6]*(-s[3, 7]^2 + 
        s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])) + 
      s[3, 7]*(-s[3, 7] + s[4, 5] + 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + (s[3, 7] + s[4, 7])*
     (s[3, 6]*s[3, 7]*s[5, 6] + s[3, 7]*s[5, 6]^2 - s[3, 5]^2*s[5, 7] + 
      s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]^2*s[5, 7] - s[3, 6]*s[4, 5]*s[5, 7] - 
      s[3, 7]*s[4, 5]*s[5, 7] - s[3, 6]*s[5, 6]*s[5, 7] - 
      s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] - 
      s[3, 6]*s[3, 7]*s[1, 2, 7] - s[3, 7]*s[5, 6]*s[1, 2, 7] + 
      s[3, 6]*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[5, 7]*s[1, 2, 7] + 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] + 3*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      2*s[5, 7]*s[1, 2, 7]^2 + s[3, 6]*s[5, 7]*s[2, 3, 4] + 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 5]*(-(s[5, 7]*(s[3, 6] + s[4, 5] + 2*s[5, 6] - 3*s[1, 2, 7] - 
           2*s[2, 3, 4])) + s[3, 7]*(s[5, 6] - s[1, 2, 7] - 2*s[2, 5, 6])) + 
      s[3, 7]*(-2*s[3, 6] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      2*s[3, 7]*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + 2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6] + s[5, 7] + 
        2*s[2, 5, 6]) + s[3, 4]*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] + 
        s[3, 5]*(s[3, 7] - 2*s[5, 7]) + 2*s[3, 7]*s[5, 7] - 
        2*s[4, 5]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 2*s[5, 7]*s[1, 2, 7] + 
        s[3, 7]*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 3, 4]) - s[3, 7]^2*(s[5, 6] + s[5, 7] - 
        s[1, 2, 7] - 2*s[2, 5, 6]) + s[3, 7]*(s[5, 6]^2 + 
        s[5, 6]*(s[5, 7] - s[1, 2, 7]) + s[4, 5]*(s[5, 6] + s[5, 7] - 
          s[1, 2, 7]) - s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
        (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] - (s[3, 7] + s[4, 7])^3*s[5, 7] + 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) - s[3, 6]*s[3, 7]*s[4, 5]*
     s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    2*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*
     s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 6]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[5, 6]^2*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 + s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 
    2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 - s[5, 7]*s[1, 2, 7]^3 - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] - s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]^2*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - 
    s[3, 7]*(-s[5, 6]^2 + s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
      s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[4, 5]*(s[5, 6] - s[5, 7] + 
        s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
     (s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6])*(s[3, 4] + s[3, 5] + 
      s[4, 5] + s[5, 7] + s[2, 5, 6]) + 
    s[3, 4]^2*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] + s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 7] + s[5, 7]) - s[5, 7]*s[1, 2, 7] + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 6]^2 + 
      s[3, 7]*s[4, 5]*s[5, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7]) + 
        s[5, 7]*(s[4, 5] + 2*s[5, 6] - 3*s[1, 2, 7]) + 
        s[3, 7]*(s[4, 5] + 2*(s[5, 6] + s[5, 7]) - s[1, 2, 7])) - 
      s[3, 7]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 3*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[2, 3, 4] - 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
      s[3, 7]*(s[4, 5] + 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[3, 7] + s[4, 7])^2*
     (s[5, 7]*(2*s[3, 4] + 2*s[3, 5] + s[3, 6] + s[3, 7] + s[4, 5] + 
        2*s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4]) - (s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 
        s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6]) - 
      s[5, 7]*(s[3, 4]^2 + s[3, 5]^2 + s[3, 6]*s[3, 7] + s[3, 6]*s[4, 5] + 
        s[3, 7]*s[4, 5] + 2*s[3, 6]*s[5, 6] + s[3, 7]*s[5, 6] + 
        s[4, 5]*s[5, 6] + s[5, 6]^2 - 2*s[3, 6]*s[1, 2, 7] - 
        2*s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] - 4*s[5, 6]*s[1, 2, 7] + 
        3*s[1, 2, 7]^2 + s[3, 5]*(s[3, 6] + 2*s[3, 7] + s[4, 5] + 3*s[5, 6] - 
          4*s[1, 2, 7] - 2*s[2, 3, 4]) + s[3, 4]*(3*s[3, 5] + s[3, 6] + 
          s[3, 7] + 2*s[4, 5] + 3*s[5, 6] - 4*s[1, 2, 7] - s[2, 3, 4]) - 
        s[3, 6]*s[2, 3, 4] - s[3, 7]*s[2, 3, 4] - s[4, 5]*s[2, 3, 4] - 
        s[5, 6]*s[2, 3, 4] + 4*s[1, 2, 7]*s[2, 3, 4] + s[2, 3, 4]^2 + 
        s[3, 7]*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 3, 4]) + s[3, 7]*(s[5, 6]^2 + 
        s[4, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
        s[5, 6]*(2*s[5, 7] - s[1, 2, 7]) - s[5, 7]*(3*s[1, 2, 7] + 
          s[2, 3, 4]) + (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 5, 6, 4, 7]*
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + s[2, 5, 6]*(s[3, 4]^2 + 
        (s[3, 5] + s[3, 6] - s[1, 2, 7])*(-s[5, 6] + s[1, 2, 7]) + 
        s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - s[2, 5, 6]) - 
        (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + s[2, 5, 6]*(4*s[3, 4]*s[5, 6] - 
        (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 6, 3, 4, 7]*
   (-((s[5, 7] + s[6, 7])*s[2, 3, 4]*(-s[3, 4]^2 + (s[5, 6] + s[1, 2, 7])*
        (s[3, 5] + s[4, 5] + s[2, 3, 4]) + s[3, 4]*(-s[3, 5] - s[4, 5] - 
         3*s[5, 6] + s[1, 2, 7] + s[2, 3, 4]))) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
       ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
          s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 6, 3, 4, 7]*
   ((s[5, 7] + s[6, 7])*s[2, 3, 4]*(s[3, 4]^2 + 
      (s[3, 5] + s[3, 6] - s[1, 2, 7])*(-s[5, 6] + s[1, 2, 7]) + 
      s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - s[2, 3, 4]) - 
      (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + (s[3, 7] + s[4, 7])^2*
     (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
      s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
       ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
        (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 3, 4, 6, 7]*
   (s[3, 7]*s[2, 5, 6]*(s[3, 4]^2 + s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] - 
        s[1, 2, 7] - s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[2, 5, 6])) + (s[5, 7] + s[6, 7])*
     ((s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
          s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) - 
      s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      (s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - 
          s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(s[4, 5]*s[5, 6] + s[5, 6]^2 + s[4, 5]*s[1, 2, 7] + 
        2*s[5, 6]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
        s[3, 5]*(s[5, 6] + s[1, 2, 7]) - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) - 
        s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 3*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 7] + s[4, 7])*(s[3, 4] - s[4, 7] + s[5, 6] - 3*s[1, 2, 7] - 
          2*s[2, 3, 4] - s[2, 5, 6]) + (s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6]))))/4 + (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[3, 7]*s[2, 5, 6]*(s[3, 4]^2 + (s[3, 5] + s[3, 6] - s[1, 2, 7])*
       (-s[5, 6] + s[1, 2, 7]) + s[3, 4]*(s[3, 5] + s[3, 6] + 3*s[5, 6] - 
        s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*((s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + 
          s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) - 
      s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      (s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - 
          s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(s[3, 6]*s[5, 6] + s[5, 6]^2 + 
        s[3, 5]*(s[5, 6] - s[1, 2, 7]) - s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
        s[3, 7]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 7] + s[4, 7])*(s[3, 4] - s[4, 7] + s[5, 6] - 3*s[1, 2, 7] - 
          2*s[2, 3, 4] - s[2, 5, 6]) + (s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6]))))/4 + (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 6, 3, 4, 7]*
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 5, 6])*s[2, 5, 6] + (s[5, 7] + s[6, 7])*
     ((s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[3, 7] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] - 
      s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      (s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - 
          s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(2*s[3, 4]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 
        2*s[5, 6]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + s[3, 7]*s[2, 3, 4] - 
        4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])*
         (s[3, 4] - s[4, 7] + s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - 
          s[2, 5, 6]) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6]))))/4 + (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 6, 3, 7, 4]*
   (-(s[3, 4]^3*s[3, 7]) - s[5, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2 + 
    s[3, 4]^2*s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6]) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + s[5, 6]^2 + 
      2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
      2*s[3, 4]*(-s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4] + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
        2*s[2, 5, 6]) + (s[5, 7] - 4*s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) - 
    (s[3, 7] + s[4, 7])*(s[3, 7] + s[2, 3, 4])*(s[5, 7]*s[2, 3, 4] + 
      (s[5, 7] + s[6, 7])*(-s[3, 4] - s[5, 6] + s[6, 7] + s[1, 2, 7] + 
        s[2, 5, 6])) + s[3, 7]*(-s[5, 6]^3 - 
      s[1, 2, 7]*(s[1, 2, 7] + s[2, 5, 6])^2 + 
      s[5, 6]^2*(-s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6]) + 
      s[5, 7]*(s[1, 2, 7]*(s[1, 2, 7] - 2*s[2, 3, 4]) + 
        (s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6]) + 
      s[5, 6]*(s[1, 2, 7]^2 + (s[5, 7] - s[2, 5, 6])*s[2, 5, 6])) + 
    s[3, 4]*(s[5, 7]*(4*s[5, 6] - s[2, 3, 4])*s[2, 3, 4] + 
      s[3, 7]*(s[5, 6]^2 + 2*s[5, 6]*(s[5, 7] - s[1, 2, 7]) + s[1, 2, 7]^2 + 
        (s[5, 7] - s[2, 5, 6])*s[2, 5, 6]))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[3, 7]*s[4, 5]^2*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    s[3, 7]*s[4, 5]^2*s[5, 7] - (s[3, 7] + s[4, 7])^3*s[5, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + s[4, 5]^2*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[4, 5]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[4, 5]*s[5, 7]^2 - 2*s[4, 5]^2*s[5, 7]^2 + 
    2*s[3, 7]*s[5, 6]*s[5, 7]^2 - 2*s[4, 5]*s[5, 6]*s[5, 7]^2 + 
    s[3, 7]*s[4, 5]^2*s[1, 2, 7] + 3*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + 
    s[4, 5]^2*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
    2*s[4, 5]*s[5, 7]^2*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 5]^2*(s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) + s[3, 7]*s[4, 5]*s[5, 7]*
     s[2, 3, 4] + 2*s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    2*s[5, 6]*s[5, 7]^2*s[2, 3, 4] + 2*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 
    2*s[5, 7]^2*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] + 
      s[5, 7] - 2*(s[5, 7] + s[6, 7]) - 2*(s[1, 2, 7] + s[2, 3, 4]) - 
      s[2, 5, 6]) + s[3, 7]*(s[4, 5]*s[5, 7] + (s[5, 6] - s[1, 2, 7])*
       (s[5, 6] + s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[5, 7] + s[6, 7])*(-(s[3, 4]^2*s[3, 7]) + s[3, 7]*s[4, 5]^2 + 
      s[3, 7]*s[4, 5]*s[5, 7] + 2*s[4, 5]^2*s[5, 7] - 
      s[3, 7]*s[5, 6]*s[5, 7] + 2*s[4, 5]*s[5, 6]*s[5, 7] + 
      s[3, 7]*s[5, 7]^2 + s[3, 5]^2*(s[3, 7] + 2*s[5, 7]) + 
      s[3, 5]*(s[3, 7]*(2*s[4, 5] + s[5, 7] - 2*s[1, 2, 7]) + 
        2*s[5, 7]*(2*s[4, 5] + s[5, 6] - s[1, 2, 7])) - 
      2*s[3, 7]*s[4, 5]*s[1, 2, 7] - s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 + 2*s[3, 4]*(-(s[3, 7]*s[1, 2, 7]) + 
        s[5, 7]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4])) - 
      2*s[3, 7]*s[1, 2, 7]*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6])) + s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 7]*s[4, 5] + s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
      s[3, 7]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 
      s[1, 2, 7]^2 + (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 7] + 2*s[5, 6] - 
        2*s[1, 2, 7] - 4*s[2, 3, 4]) + s[3, 7]*s[2, 3, 4] - 
      s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] + 3*s[5, 7]*s[2, 3, 4] - 
      3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
      s[3, 5]*(s[3, 7] + s[5, 6] - s[5, 7] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6]) - (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] + 
      s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[5, 7] + s[1, 2, 7] + 
        s[2, 5, 6])) + s[3, 5]*(s[5, 7]*(2*s[4, 5] + s[5, 6] - s[1, 2, 7])*
       (s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6]^2 - s[5, 6]*s[5, 7] + s[5, 7]^2 + 
        3*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 2*s[4, 5]*(s[5, 6] - s[5, 7] + 
          s[1, 2, 7]) + s[5, 7]*s[2, 3, 4] + s[5, 7]*s[2, 5, 6])) + 
    s[3, 4]*(s[3, 5]^2*(s[3, 7] + s[5, 7]) + 
      s[3, 5]*(s[3, 7]*(2*(s[4, 5] + s[5, 6]) - s[5, 7]) + 
        2*(s[4, 5] + s[5, 6] - s[5, 7])*s[5, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[4, 5] + s[5, 6] - 
          2*s[5, 7] + s[1, 2, 7]) + 2*(s[5, 6] - s[5, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + s[3, 7]*(s[4, 5]^2 + s[5, 6]^2 + 
        s[4, 5]*(2*s[5, 6] - s[5, 7]) + s[5, 7]^2 + 3*s[5, 7]*s[1, 2, 7] - 
        s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] - 
        s[5, 6]*(s[5, 7] - 2*s[2, 5, 6]) - s[2, 5, 6]^2))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 3, 7, 4, 6]*
   (s[3, 7]*s[4, 5]^2*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    s[3, 7]*s[4, 5]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[4, 5]^2*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[4, 5]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7]^2 - 
    2*s[4, 5]^2*s[5, 7]^2 + s[3, 7]*s[5, 6]*s[5, 7]^2 - 
    2*s[4, 5]*s[5, 6]*s[5, 7]^2 + s[3, 7]*s[4, 5]^2*s[1, 2, 7] + 
    s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[4, 5]^2*s[5, 7]*s[1, 2, 7] + 
    s[3, 7]*s[5, 7]^2*s[1, 2, 7] + 2*s[4, 5]*s[5, 7]^2*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 - s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + s[3, 5]^2*
     (s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) - s[3, 7]*s[4, 5]*s[5, 7]*
     s[2, 3, 4] - s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    2*s[5, 6]*s[5, 7]^2*s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    2*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6]^2 - s[1, 2, 7]^2 - s[5, 7]*(s[4, 5] + s[2, 3, 4]))*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[5, 7] + s[6, 7])*(-(s[3, 4]^2*s[3, 7]) + s[3, 7]*s[4, 5]^2 + 
      2*s[4, 5]^2*s[5, 7] + 2*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      s[3, 5]^2*(s[3, 7] + 2*s[5, 7]) + 2*s[3, 5]*
       (s[3, 7]*(s[4, 5] - s[1, 2, 7]) + s[5, 7]*(2*s[4, 5] + s[5, 6] - 
          s[1, 2, 7])) - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4]^2 + 
      2*s[3, 4]*(s[3, 5]*s[5, 7] + s[3, 7]*(s[5, 7] - s[1, 2, 7]) + 
        s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4])) - 
      2*s[3, 7]*s[1, 2, 7]*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6])) + s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 5]*(s[5, 7]*(2*s[4, 5] + s[5, 6] - s[1, 2, 7])*
       (s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6]^2 + s[5, 6]*s[5, 7] + s[5, 7]^2 + s[5, 7]*s[1, 2, 7] - 
        s[1, 2, 7]^2 + 2*s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - 
        s[5, 7]*s[2, 3, 4] - s[5, 7]*s[2, 5, 6])) + 
    s[3, 4]*(s[3, 5]^2*(s[3, 7] + s[5, 7]) + 
      s[3, 5]*(2*(s[4, 5] + s[5, 6] - s[5, 7])*s[5, 7] + 
        s[3, 7]*(2*(s[4, 5] + s[5, 6]) + s[5, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[4, 5] + s[5, 6] - 
          2*s[5, 7] + s[1, 2, 7]) + 2*(s[5, 6] - s[5, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + s[3, 7]*(s[4, 5]^2 + s[5, 6]^2 + s[5, 6]*s[5, 7] + 
        s[4, 5]*(2*s[5, 6] + s[5, 7]) + 3*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 
        (2*s[5, 6] + s[5, 7])*s[2, 5, 6] - s[2, 5, 6]^2))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 3, 4, 6, 7]*
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
    (s[3, 7] + s[4, 7])*((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*(s[5, 7] + s[6, 7] + 
        2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*((s[3, 4] + s[3, 5] + s[4, 5])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 6, 3, 7, 4]*
   (-(s[3, 7]*s[4, 5]*s[5, 6]^2) - s[3, 7]*s[5, 6]^3 - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[1, 2, 7] - 
    2*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[1, 2, 7]^3 - s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    2*s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])*
     (s[3, 7] + s[2, 3, 4])*(-(s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] + 
         s[2, 3, 4])) + (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + 
        s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
    s[3, 7]*((2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*(s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 + s[5, 6]^2 + 
      2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 - 
      s[5, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + 
        s[4, 5] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 5, 6]) - 
      s[3, 4]*(2*s[3, 5] + 2*s[4, 5] + 2*s[5, 6] + s[5, 7] - 4*s[1, 2, 7] - 
        s[2, 5, 6]) - (s[3, 5] + s[4, 5])*(s[5, 7] - 2*s[1, 2, 7] - 
        s[2, 5, 6]) + (s[5, 7] - 4*s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
    s[3, 4]^2*(s[3, 5]*s[3, 7] + s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 5]*(-(s[5, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(-s[5, 6]^2 - 2*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
        (s[5, 6] - s[5, 7] + s[1, 2, 7])*s[2, 5, 6])) + 
    s[3, 4]*(s[5, 7]*(s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       s[2, 3, 4] + s[3, 5]*(s[5, 7]*s[2, 3, 4] + 
        s[3, 7]*(2*s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6])) + 
      s[3, 7]*(2*(s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[5, 7] - s[1, 2, 7]) + 
        (-s[4, 5] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 5, 6, 4, 7]*
   ((s[5, 7] + s[6, 7])*((s[3, 4] + s[3, 5] + s[4, 5])*
       (s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4]^2 + s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6]) - 
        (2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6])*s[1, 2, 7] - 
        s[3, 4]*(s[3, 6] - s[4, 5] - 2*s[5, 6] + s[1, 2, 7]))*s[2, 3, 4] - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     (s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 5, 6]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
       ((s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 6] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
        s[2, 5, 6]^2))))/4 + (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 4, 5, 6, 7]*
   (s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] + (s[3, 7] + s[4, 7])*
     ((s[3, 7] + s[4, 7])*(-(s[5, 7]*s[2, 3, 4]) + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 5, 6])*s[2, 5, 6] + s[5, 7]*
       (-(s[2, 3, 4]*(2*s[1, 2, 7] + s[2, 3, 4])) + 
        (s[3, 4] + s[5, 6] + s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6]) + 
      (s[5, 7] + s[6, 7])*(s[3, 4]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
        s[5, 6]*(2*s[1, 2, 7] + s[2, 3, 4]) - s[1, 2, 7]*
         (-2*s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4]) + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 
          2*s[2, 5, 6]) + (s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
        s[2, 5, 6]^2))))/4 + (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 3, 4, 6, 7]*
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     (-((s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7])*(-s[3, 4] + s[5, 6] + 
         s[1, 2, 7])) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + s[2, 5, 6]*(s[3, 4]^2 + s[3, 4]*(s[3, 5] + s[4, 5] + 
          3*s[5, 6] - s[1, 2, 7] - s[2, 5, 6]) - (s[5, 6] + s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 3, 7, 4, 6]*
   ((s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
     ((s[3, 7] + s[4, 7])*s[5, 7]*(-s[3, 5] + s[3, 7] - s[4, 5] - s[5, 6] + 
        s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])) + 
    s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] - s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 4]*(s[3, 5]^2*(s[3, 7] + s[5, 7]) + 2*s[3, 5]*(s[4, 5] + s[5, 6])*
       (s[3, 7] + s[5, 7]) + s[5, 7]*((s[4, 5] + s[5, 6])^2 - s[1, 2, 7]^2 + 
        2*s[5, 6]*s[2, 3, 4] - s[2, 3, 4]^2) + 
      s[3, 7]*((s[4, 5] + s[5, 6])^2 - s[1, 2, 7]^2 + 
        s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + (2*s[5, 6] + s[5, 7])*
         s[2, 5, 6] - s[2, 5, 6]^2)) + (s[5, 6] + s[1, 2, 7])*
     (s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 5]*(s[3, 7] + s[5, 7])*
       (2*s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (s[4, 5] + s[2, 3, 4]) + s[3, 7]*(s[4, 5]^2 + 
        s[4, 5]*(s[5, 6] - s[1, 2, 7]) - s[5, 7]*(s[1, 2, 7] + s[2, 3, 4]) - 
        (s[5, 7] + s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2 + 
        s[5, 6]*(s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] + 2*s[5, 7] - 
         s[1, 2, 7]) - (s[3, 4] + s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*
        s[2, 3, 4] - 2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + 
         s[2, 3, 4]))) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
    (s[3, 7] + s[4, 7])*(s[5, 7]*(s[3, 5]*s[5, 7] + s[4, 5]*s[5, 7] + 
        2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
        (s[5, 6] + 2*s[5, 7] - 3*s[1, 2, 7])*s[2, 3, 4] - s[2, 3, 4]^2 + 
        s[3, 4]*(s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4])) + 
      (s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] - 
        s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - s[1, 2, 7]) + 
        s[4, 5]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 
        s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - 2*s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      (s[5, 7] + s[6, 7])*(s[5, 7]*(-s[3, 5] - s[4, 5] + s[5, 6] + s[5, 7] - 
          3*(s[1, 2, 7] + s[2, 3, 4])) + (s[3, 4] + s[3, 5] + s[4, 5] - 
          2*s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*
         (s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 4, 5, 7, 6]*
   (s[5, 7]*(s[3, 4] + s[5, 6] - 2*s[5, 7] + 2*(s[5, 7] + s[6, 7]) + 
      s[1, 2, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     (s[5, 7]*(2*(s[3, 4] + s[5, 6] + s[5, 7] - s[1, 2, 7])*s[1, 2, 7] + 
        (s[3, 4] + s[5, 6] + 2*s[5, 7] - 3*s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + ((s[3, 4] + s[5, 6] - s[1, 2, 7])*
         (s[3, 4] + s[5, 6] + s[5, 7] + s[1, 2, 7]) - 2*s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      (s[5, 7] + s[6, 7])*(s[5, 7]*(s[3, 4] + s[5, 6] + s[5, 7] - 
          3*(s[1, 2, 7] + s[2, 3, 4])) - 2*s[1, 2, 7]*s[2, 5, 6] - 
        s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*(s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7]) - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*(2*s[1, 2, 7] + s[2, 3, 4]) + 
      (s[4, 5]*s[5, 6] + s[5, 6]^2 - s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - 
          s[1, 2, 7]) + s[4, 5]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] - 
        s[1, 2, 7]^2 + s[3, 5]*(s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
       ((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] + s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[3, 4] - s[5, 6] + 
         s[1, 2, 7]) - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*(2*s[1, 2, 7] + s[2, 3, 4]) - 
      (s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6]) - s[3, 6]*s[5, 6] - 
        s[5, 6]^2 + s[3, 6]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
        2*s[5, 7]*s[1, 2, 7] + s[3, 5]*(-s[5, 6] + s[1, 2, 7]) + 
        s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4])*(2*s[1, 2, 7] + s[2, 3, 4]) + 
      (4*s[3, 4]*s[5, 6] - s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]))*s[2, 5, 6] - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
       ((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[5, 7]*(s[3, 4] + s[5, 6] - 2*s[5, 7] + 2*(s[5, 7] + s[6, 7]) + 
      s[1, 2, 7])*((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + 
        s[5, 6] - s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
    (s[3, 7] + s[4, 7])*(s[4, 5]^2*s[5, 6] + s[4, 5]*s[5, 6]^2 - 
      s[4, 5]^2*s[5, 7] + s[4, 5]^2*s[1, 2, 7] + 2*s[4, 5]*s[5, 7]*
       s[1, 2, 7] + 2*s[5, 6]*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]^2*s[1, 2, 7] - 
      s[4, 5]*s[1, 2, 7]^2 - 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[3, 5]^2*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + 
      s[3, 5]*(s[5, 6]^2 + (2*s[5, 7] - s[1, 2, 7])*s[1, 2, 7] + 
        2*s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) + 
      s[5, 6]*s[5, 7]*s[2, 3, 4] + 2*s[5, 7]^2*s[2, 3, 4] - 
      3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      ((s[5, 6] - s[1, 2, 7])*(s[5, 6] + s[5, 7] + s[1, 2, 7]) - 
        2*s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - 
        s[1, 2, 7] + s[2, 5, 6]) + s[3, 4]*((s[3, 5] + s[4, 5] + s[5, 6])^2 - 
        s[1, 2, 7]^2 + s[5, 7]*(4*s[1, 2, 7] + s[2, 3, 4]) + 
        (2*s[5, 6] + s[5, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
      (s[5, 7] + s[6, 7])*(-s[3, 4]^2 + (s[3, 5] + s[4, 5])^2 + 
        s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + s[5, 7]^2 + 
        s[3, 5]*(s[5, 7] - 2*s[1, 2, 7]) + 2*s[3, 4]*(s[5, 7] - s[1, 2, 7]) - 
        2*s[4, 5]*s[1, 2, 7] - 3*s[5, 7]*s[1, 2, 7] - 3*s[5, 7]*s[2, 3, 4] - 
        2*s[1, 2, 7]*s[2, 5, 6] - s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 6, 3, 4, 7]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
    (s[3, 7] + s[4, 7])*(-(s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] - 
         2*s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
         s[2, 3, 4])) + (s[3, 4]^2 - s[4, 5]*s[5, 6] + s[4, 5]*s[5, 7] + 
        s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
        s[4, 5]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] - 
        s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
       ((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 7] + s[4, 7])*(s[4, 5]^2*s[5, 6] + 
      s[4, 5]*s[5, 6]^2 - s[4, 5]*s[5, 6]*s[5, 7] + s[4, 5]^2*s[1, 2, 7] + 
      s[4, 5]*s[5, 7]*s[1, 2, 7] + 2*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      s[4, 5]*s[1, 2, 7]^2 - 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[3, 5]^2*(s[5, 6] + s[1, 2, 7]) + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + (s[5, 6]^2 + s[4, 5]*s[5, 7] - s[1, 2, 7]^2 - 
        s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]))*s[2, 5, 6] - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[5, 7] - s[1, 2, 7] + 
        s[2, 5, 6]) + s[3, 5]*(s[5, 6]^2 - s[5, 6]*s[5, 7] + 
        s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 2*s[4, 5]*
         (s[5, 6] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4] + s[5, 7]*s[2, 5, 6]) + 
      s[3, 4]*(s[3, 5]^2 + s[4, 5]^2 + s[5, 6]^2 + 
        s[4, 5]*(2*s[5, 6] - s[5, 7]) + s[3, 5]*(2*(s[4, 5] + s[5, 6]) - 
          s[5, 7]) - s[5, 6]*s[5, 7] + 3*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 
        2*s[5, 7]*s[2, 3, 4] + (2*s[5, 6] + s[5, 7])*s[2, 5, 6] - 
        s[2, 5, 6]^2) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[5, 7]*(s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 3, 4]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       ((s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 6] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2)) + (s[3, 7] + s[4, 7])*(s[3, 6]*s[4, 5]*s[5, 6] + 
      s[4, 5]*s[5, 6]^2 - s[4, 5]*s[5, 6]*s[5, 7] + 
      s[3, 5]^2*(s[5, 6] - s[1, 2, 7]) - s[3, 6]*s[4, 5]*s[1, 2, 7] - 
      s[4, 5]*s[5, 6]*s[1, 2, 7] + s[4, 5]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 6]*s[5, 7]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      (-s[5, 6]^2 + s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] + 
        s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[4, 5]*(s[5, 6] - s[5, 7] + 
          s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7] + s[2, 5, 6]) + 
      s[3, 5]*(s[5, 6]^2 - s[5, 6]*s[5, 7] + s[3, 6]*(s[5, 6] - s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] - s[1, 2, 7]) - s[5, 6]*s[1, 2, 7] + 
        s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + (s[5, 7] - 2*s[1, 2, 7])*
         s[2, 5, 6]) + s[3, 4]*(s[3, 5]^2 + s[4, 5]*s[5, 6] + s[5, 6]^2 - 
        s[4, 5]*s[5, 7] - s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 6] + s[4, 5] + 
          2*s[5, 6] - s[5, 7] - s[1, 2, 7]) - s[5, 6]*s[1, 2, 7] + 
        3*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]*s[2, 3, 4] + 
        s[3, 6]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6]) + 
        (s[4, 5] + 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
        s[2, 5, 6]^2) + (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*((s[3, 7] + s[4, 7])*s[5, 7] + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 6, 3, 7, 4]*
   (-(s[3, 7]^2*s[5, 6]^2) - s[3, 7]*s[4, 5]*s[5, 6]^2 - s[3, 7]*s[5, 6]^3 - 
    s[3, 7]*s[5, 6]^2*s[5, 7] - s[3, 7]*(s[5, 7] + s[6, 7])^3 + 
    s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 2*s[3, 7]^2*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[3, 7]^2*s[1, 2, 7]^2 + 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[1, 2, 7]^3 + 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 7]*(s[5, 7] + s[6, 7])^2*
     (2*s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] - s[4, 7] + s[5, 6] + s[5, 7] - 
      3*s[1, 2, 7] - s[2, 3, 4] - 2*s[2, 5, 6]) + 
    s[3, 7]*((2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*(s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + 
      s[3, 7]*(-s[5, 6] + s[5, 7] + 3*s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 5]*s[3, 7] + s[3, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 + s[3, 7]*s[4, 5] + 
      s[3, 7]*s[5, 6] + s[5, 6]^2 + 2*s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] + 
      s[3, 7]*s[1, 2, 7] + 2*s[4, 5]*s[1, 2, 7] + 2*s[5, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] + (s[3, 7] + s[4, 7])*
       (2*s[3, 4] - s[5, 7] - 2*s[1, 2, 7] - 3*s[2, 5, 6]) + 
      (2*s[3, 7] + s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*
       s[2, 5, 6] - s[2, 5, 6]^2 + s[3, 5]*(s[3, 7] - s[5, 7] + 
        2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) + 
      s[3, 4]*(-2*s[3, 5] - 2*s[4, 5] - 2*s[5, 6] - s[5, 7] + 4*s[1, 2, 7] + 
        2*s[2, 3, 4] + s[2, 5, 6])) + 
    s[3, 5]*(-(s[5, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(-s[5, 6]^2 - 2*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
        (s[5, 6] - s[5, 7] + s[1, 2, 7])*s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*(-(s[3, 4]^2*s[3, 7]) + s[3, 7]^2*s[5, 7] - 
      (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 7] + s[2, 3, 4]) - 
      s[5, 7]*s[2, 3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] + s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 4]*s[3, 7]*(s[5, 7] + 2*s[1, 2, 7] + 
        3*s[2, 5, 6]) - s[3, 7]*(-s[5, 6]^2 + (s[3, 5] + s[4, 5])*s[5, 7] + 
        2*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 + 
        (-s[5, 6] + s[5, 7] + 3*s[1, 2, 7])*s[2, 5, 6] + 2*s[2, 5, 6]^2)) + 
    s[3, 4]*(s[5, 7]*(s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       s[2, 3, 4] + s[3, 5]*(s[5, 7]*s[2, 3, 4] + 
        s[3, 7]*(2*s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6])) - 
      s[3, 7]^2*(2*(s[5, 7] + s[1, 2, 7]) + 3*s[2, 5, 6]) + 
      s[3, 7]*(-2*s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 - s[5, 7]*s[2, 3, 4] + 
        s[4, 5]*(2*s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        s[1, 2, 7]*s[2, 5, 6] - s[2, 5, 6]^2 + 
        s[5, 6]*(2*s[5, 7] - 2*s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7]) - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6])*(s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + s[2, 5, 6]*((s[5, 6] + s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6]) - 
        s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - s[1, 2, 7] + s[2, 5, 6])))))/
  4 + (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 + 
    s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] - s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[4, 5]*s[5, 6]^2*s[5, 7] + s[3, 5]^2*(s[3, 7] + s[5, 7])*
     (s[5, 6] - s[1, 2, 7]) - s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*
     s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*
     s[1, 2, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[1, 2, 7]^3 + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*(s[5, 6]*(-s[3, 6] + s[4, 5] + s[5, 6] + s[5, 7]) + 
      (s[3, 6] + s[4, 5] + s[5, 6] - s[5, 7])*s[1, 2, 7] - 2*s[1, 2, 7]^2)*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])*
     ((s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
        s[2, 3, 4]) + s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4] - s[3, 5] - 
        s[3, 6] + s[5, 7] + s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7])*(s[5, 6] - s[1, 2, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 3, 4]) + 
      s[3, 7]*((s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 5, 6])) + s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 + s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      3*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[3, 7]*s[1, 2, 7]^2 + s[3, 5]*((s[3, 6] + s[4, 5] + 2*s[5, 6])*
         (s[3, 7] + s[5, 7]) - (3*s[3, 7] + s[5, 7])*s[1, 2, 7]) - 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 - s[3, 7]*(s[4, 5] - 2*s[5, 6] + s[5, 7] - 
        s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    (s[3, 7] + s[4, 7])^3*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[4, 5]*s[5, 6]^2*s[5, 7] + 
    s[3, 5]^2*(s[3, 7] + s[5, 7])*(s[5, 6] - s[1, 2, 7]) - 
    s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] - 2*s[3, 6]*s[3, 7]*s[5, 6]*
     s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[1, 2, 7]^3 + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - s[5, 7] - s[6, 7] - 
      2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6]*(-s[3, 6] + s[4, 5] + s[5, 6] + s[5, 7]) + 
      (s[3, 6] + s[4, 5] + s[5, 6] + s[5, 7])*s[1, 2, 7] - 2*s[1, 2, 7]^2)*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 - s[3, 6]*s[5, 6] + 
      s[3, 6]*s[1, 2, 7] + 2*s[4, 5]*s[1, 2, 7] + 3*s[5, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] + 
      (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - 
        s[6, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 2*s[2, 5, 6]) + 
      (s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 + s[3, 5]*(-s[5, 6] + 3*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) + s[3, 4]*(-s[3, 5] + s[3, 6] - 2*s[4, 5] - s[5, 6] - 
        2*s[5, 7] + 4*s[1, 2, 7] + 2*s[2, 3, 4] + s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7])*(s[5, 6] - s[1, 2, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 3, 4]) + 
      s[3, 7]*((s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[4, 5]) - s[3, 7]*s[5, 6] - 
         2*s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + s[3, 5]*(-s[3, 7] + s[5, 7]) - 
         s[3, 4]*(2*s[3, 7] + s[5, 7]) + s[3, 7]*(s[5, 7] + s[6, 7]) + 
         s[3, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(s[3, 6]*s[5, 6] + s[5, 6]^2 - s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] + 
        s[3, 7]*s[2, 3, 4] - s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] - 
        3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
        s[3, 5]*(s[5, 6] - 3*s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
        (s[3, 7] - s[4, 5] - s[2, 3, 4])*s[2, 5, 6] + 
        s[3, 4]*(s[3, 5] - s[3, 6] - 2*s[3, 7] + 2*s[4, 5] + s[5, 6] + 
          s[2, 5, 6]))) + s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 + s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      3*s[3, 7]*s[5, 6]*s[1, 2, 7] - 2*s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      s[5, 6]*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 5]*((s[3, 6] + s[4, 5] + 2*s[5, 6])*(s[3, 7] + s[5, 7]) - 
        (3*s[3, 7] + s[5, 7])*s[1, 2, 7]) - s[3, 7]*s[5, 7]*s[2, 3, 4] + 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      s[3, 7]*(s[4, 5] - 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 + s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] - s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] - s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[4, 5]*s[5, 6]^2*s[5, 7] - s[3, 7]*s[4, 5]*s[5, 7]^2 - 
    s[3, 7]*s[5, 6]*s[5, 7]^2 - s[4, 5]*s[5, 6]*s[5, 7]^2 + 
    s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) - s[3, 6]*s[3, 7]*s[4, 5]*
     s[1, 2, 7] - 2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[5, 7]^2*s[1, 2, 7] + 
    s[4, 5]*s[5, 7]^2*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - 
    s[3, 7]*s[1, 2, 7]^3 + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 7]^2*s[2, 3, 4] + 2*s[4, 5]*s[5, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]^2*s[2, 3, 4] - s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 
    2*s[5, 7]^2*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*(s[5, 6]^2 + 2*s[5, 6]*s[5, 7] + s[5, 6]*s[1, 2, 7] - 
      2*s[1, 2, 7]^2 + s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 6]*s[5, 6] + s[3, 7]*s[5, 6] + 
      s[5, 6]^2 + s[3, 6]*s[5, 7] + s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] - s[3, 6]*s[1, 2, 7] - s[3, 7]*s[1, 2, 7] - 
      s[5, 6]*s[1, 2, 7] - s[3, 6]*s[2, 3, 4] - s[3, 7]*s[2, 3, 4] + 
      2*s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
      s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[5, 7] + 
        s[2, 3, 4]) - (s[5, 7] + s[6, 7])*(s[3, 4] + 2*s[3, 5] + s[3, 6] + 
        s[3, 7] + s[4, 5] + s[5, 6] + 2*s[2, 3, 4]) + 
      s[3, 5]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
      (s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4])*s[2, 5, 6]) + 
    s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] - s[5, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    (s[5, 7] + s[6, 7])*(-(s[3, 5]^2*s[3, 7]) - s[3, 6]*s[3, 7]*s[4, 5] - 
      2*s[3, 6]*s[3, 7]*s[5, 6] - s[3, 6]*s[3, 7]*s[5, 7] + 
      s[3, 7]*s[4, 5]*s[5, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      s[3, 4]^2*(-s[3, 7] + s[5, 7]) + 2*s[3, 6]*s[3, 7]*s[1, 2, 7] + 
      s[3, 7]*s[4, 5]*s[1, 2, 7] + 2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[1, 2, 7]^2 - 2*s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 - s[3, 5]*(s[3, 6]*s[3, 7] + 
        s[5, 7]*(-s[5, 6] + s[1, 2, 7] + 2*s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + 2*s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 5, 6])) + 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - 
        s[1, 2, 7] - s[2, 5, 6]) + s[3, 7]*(s[3, 6] + s[4, 5] - 3*s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + s[3, 4]*(-(s[3, 6]*s[3, 7]) - 
        s[3, 7]*s[4, 5] - 2*s[3, 7]*s[5, 6] + s[4, 5]*s[5, 7] + 
        s[5, 6]*s[5, 7] + s[3, 5]*(-2*s[3, 7] + s[5, 7]) + 
        3*s[3, 7]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + 
        2*s[3, 7]*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - s[5, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*(s[5, 7] - s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(s[5, 6]^2 - s[5, 7]^2 + s[5, 6]*(s[5, 7] - 3*s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) - 2*s[5, 7]*s[1, 2, 7] + 
        2*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] - (s[5, 7] - 2*s[1, 2, 7])*
         s[2, 5, 6])) + s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 + s[3, 7]*s[4, 5]*s[5, 7] + s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] - s[4, 5]*s[5, 7]^2 - 
      s[5, 6]*s[5, 7]^2 + s[3, 5]^2*(s[3, 7] + s[5, 7]) - 
      2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 3*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      s[5, 7]^2*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7]) + s[3, 7]*(s[4, 5] + 2*s[5, 6] + 
          s[5, 7] - 3*s[1, 2, 7]) - s[5, 7]*(-s[4, 5] - 2*s[5, 6] + s[5, 7] + 
          s[1, 2, 7])) + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]^2*s[2, 3, 4] - 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      s[3, 7]*(s[4, 5] - 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 + s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] - s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[4, 5]*s[5, 6]^2*s[5, 7] + s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) - s[3, 6]*s[3, 7]*s[4, 5]*
     s[1, 2, 7] - 2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
    s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 
    2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[1, 2, 7]^3 + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])*
     (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4])*
     ((s[5, 7] + s[6, 7])^2 + s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] + 
        s[2, 3, 4]) - (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + 
        s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
    s[3, 7]*(s[5, 6]^2 + s[5, 6]*s[5, 7] + s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + s[3, 5]^2 + s[3, 6]*s[4, 5] + 
      2*s[3, 6]*s[5, 6] + s[4, 5]*s[5, 6] + s[5, 6]^2 + s[3, 6]*s[5, 7] + 
      s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] - 2*s[3, 6]*s[1, 2, 7] - 
      2*s[4, 5]*s[1, 2, 7] - 4*s[5, 6]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] + 
      3*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
      s[3, 5]*(s[3, 6] + s[4, 5] + 3*s[5, 6] + 2*s[5, 7] - 4*s[1, 2, 7] - 
        2*s[2, 5, 6]) - (s[5, 7] + s[6, 7])*(2*s[3, 4] + 2*s[3, 5] + 
        s[3, 6] + s[4, 5] + 2*s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
        2*s[2, 5, 6]) + s[3, 4]*(3*s[3, 5] + s[3, 6] + 2*s[4, 5] + 
        3*s[5, 6] + s[5, 7] - 4*s[1, 2, 7] - s[2, 5, 6]) - 
      (s[3, 6] + s[4, 5] + s[5, 6] + s[5, 7] - 4*s[1, 2, 7])*s[2, 5, 6] + 
      s[2, 5, 6]^2) + s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 3, 4]) + s[3, 7]*(s[5, 6]^2 + 
        s[5, 6]*(2*s[5, 7] - 3*s[1, 2, 7]) + s[4, 5]*(s[5, 6] + s[5, 7] - 
          s[1, 2, 7]) - 3*s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 + 
        s[5, 7]*s[2, 3, 4] - (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6])) + 
    s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 6]^2 + 
      2*s[3, 7]*s[4, 5]*s[5, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7]) + 
        s[3, 7]*(s[4, 5] + 2*(s[5, 6] + s[5, 7]) - 3*s[1, 2, 7]) + 
        s[5, 7]*(s[4, 5] + 2*s[5, 6] - s[1, 2, 7])) - 
      2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 3*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[3, 7]*s[1, 2, 7]^2 + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 7]*(-s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 6]*s[3, 7]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + 
    s[3, 6]*s[3, 7]*s[5, 6]^2 - s[3, 6]*s[3, 7]^2*s[5, 7] + 
    s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] - s[3, 7]^2*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[4, 5]*s[5, 6]^2*s[5, 7] + 
    s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) - 
    s[3, 6]*s[3, 7]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[3, 7]^2*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 
    2*s[3, 7]^2*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + s[3, 7]^2*s[1, 2, 7]^2 + 
    s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[1, 2, 7]^3 + 
    s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    2*s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 6]*s[5, 7]*
     s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[3, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]) + 
    s[3, 7]*(s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] + s[4, 5]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
      s[3, 6]*(-2*s[3, 7] - s[5, 6] + s[1, 2, 7]) + 
      s[3, 7]*(-3*s[5, 6] + s[5, 7] + 3*s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]^2 + s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 + s[3, 7]*s[4, 5] + 
      2*s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] - 
      s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + s[3, 7]*s[1, 2, 7] + 
      2*s[4, 5]*s[1, 2, 7] + 3*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 
      3*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
      s[1, 2, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + 
        s[4, 5] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 
        2*s[2, 5, 6]) - s[3, 4]*(s[3, 5] - s[3, 6] + 2*s[4, 5] + s[5, 6] + 
        s[5, 7] - 4*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
      (2*s[3, 7] + s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*
       s[2, 5, 6] - s[2, 5, 6]^2 + s[3, 5]*(-s[5, 6] - s[5, 7] + 
        3*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])) - 
    (s[3, 7] + s[4, 7])*(s[3, 4]^2*s[3, 7] + s[3, 6]*s[3, 7]*s[5, 6] + 
      s[3, 5]^2*s[5, 7] - 2*s[3, 6]*s[3, 7]*s[5, 7] - s[3, 7]^2*s[5, 7] + 
      s[3, 6]*s[4, 5]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] - 
      s[3, 6]*s[5, 6]*s[5, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] - 
      s[3, 6]*s[3, 7]*s[1, 2, 7] - s[3, 7]*s[5, 6]*s[1, 2, 7] + 
      s[3, 6]*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
      s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 5]*(s[5, 7]*(s[3, 6] + s[4, 5] + 
          s[1, 2, 7] + 2*s[2, 3, 4]) + s[3, 7]*(s[5, 6] - s[5, 7] - 
          s[1, 2, 7] - 2*s[2, 5, 6])) + s[3, 4]*s[3, 7]*
       (s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7] - 2*s[1, 2, 7] - 
        3*s[2, 5, 6]) + s[3, 7]*(-2*s[3, 6] - 3*s[5, 6] + s[5, 7] + 
        3*s[1, 2, 7])*s[2, 5, 6] + 2*s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 7]*(s[5, 7] + s[6, 7])*(-2*s[3, 4] - s[3, 5] - s[3, 6] - s[5, 6] + 
        2*s[5, 7] + s[6, 7] + 2*s[1, 2, 7] + 3*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 3, 4]) + s[3, 7]^2*(s[5, 6] - s[5, 7] - 
        s[1, 2, 7] - 2*s[2, 5, 6]) + s[3, 7]*(s[5, 6]^2 + 
        s[5, 6]*(s[5, 7] - 3*s[1, 2, 7]) + s[4, 5]*(s[5, 6] + s[5, 7] - 
          s[1, 2, 7]) - 2*s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 + 
        s[5, 7]*s[2, 3, 4] - (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6])) + 
    s[3, 4]*(s[3, 7]^2*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 - 2*s[3, 7]^2*s[5, 7] + 2*s[3, 7]*s[4, 5]*s[5, 7] + 
      s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) - 2*s[3, 7]^2*s[1, 2, 7] - 
      2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 3*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[3, 7]*s[1, 2, 7]^2 + s[3, 5]*
       ((s[3, 6] + s[3, 7] + s[4, 5] + 2*s[5, 6])*(s[3, 7] + s[5, 7]) - 
        (3*s[3, 7] + s[5, 7])*s[1, 2, 7]) - s[3, 7]*s[5, 7]*s[2, 3, 4] + 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(-3*s[3, 7] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 + s[3, 6]*(s[3, 7]^2 + 
        s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] - s[5, 7] - s[1, 2, 7] + s[2, 5, 6])))))/
  4 + (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 3, 4, 6, 7]*
   (s[5, 7]*s[2, 3, 4]*((s[5, 6] + s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - 
        s[1, 2, 7] + s[2, 3, 4])) + (s[3, 7] + s[4, 7])*
     (-s[3, 4]^3 + s[4, 5]*s[5, 6]^2 + s[4, 5]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7]^2 + 
      (s[5, 7] + s[6, 7])*((s[3, 4] + s[3, 5] + s[4, 5])*
         (s[3, 4] - s[5, 6]) + (s[3, 4] - s[3, 5] - s[4, 5] + 2*s[5, 6])*
         s[1, 2, 7]) - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])*(-(s[5, 7]*s[2, 3, 4]) + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
          s[2, 5, 6])) + s[3, 5]*(s[5, 6] + s[1, 2, 7])*
       (s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) - 
      ((s[5, 6] + s[1, 2, 7])*(s[4, 5] - s[5, 6] - s[5, 7] + s[1, 2, 7]) + 
        s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + s[3, 4]*((s[5, 6] + s[5, 7] - s[1, 2, 7])*
         (s[5, 6] + s[1, 2, 7]) - (s[3, 5] + s[4, 5])*
         (s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2) + 
      (s[5, 7] + s[6, 7])*((s[3, 4] + s[5, 6])*s[2, 3, 4] - 
        s[1, 2, 7]*(-2*s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4]) + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
          s[2, 3, 4] - 2*s[2, 5, 6]) + (s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] - s[2, 5, 6]^2) - s[3, 4]^2*(s[3, 5] + s[4, 5] + 
        s[5, 7] - 2*(s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 3, 7, 4, 6]*
   (-(s[3, 4]^3*s[3, 7]) + s[3, 7]*s[4, 5]*s[5, 6]^2 + 
    s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[5, 6]*s[5, 7]^2 + s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + 
    s[3, 7]*s[5, 7]^2*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[4, 5]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    2*s[4, 5]*s[5, 7]^2*s[2, 3, 4] - 2*s[5, 6]*s[5, 7]^2*s[2, 3, 4] - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + 2*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 
    2*s[5, 7]^2*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - 
    s[3, 4]^2*s[3, 7]*(s[3, 5] + s[4, 5] + 2*s[5, 7] - 2*s[1, 2, 7] - 
      2*s[2, 5, 6]) - (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 5] - s[3, 7] + 
      s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*(s[3, 4] + s[5, 6] - 
      s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
    s[3, 7]*((s[4, 5] - s[5, 6] + s[1, 2, 7])*(s[5, 6] + s[1, 2, 7]) + 
      s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]^2 + (s[5, 7] + s[6, 7])*(2*s[3, 4]^2*s[3, 7] + 
      s[3, 5]*s[3, 7]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + s[3, 7]*s[5, 7]^2 - 
      2*s[3, 5]*s[3, 7]*s[1, 2, 7] - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] + 2*s[3, 5]*s[5, 7]*s[2, 3, 4] - 
      2*s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 + s[3, 4]*(2*s[3, 5]*s[3, 7] + 
        4*s[5, 7]*s[2, 3, 4] + s[3, 7]*(2*s[4, 5] + 3*s[5, 7] - 
          2*s[1, 2, 7] - s[2, 5, 6])) - s[3, 7]*(s[3, 5] + s[4, 5] + 
        2*s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + 
        s[2, 5, 6])) + s[3, 4]*
     (-(s[5, 7]*s[2, 3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + 4*s[5, 7] - 
         s[1, 2, 7] + s[2, 3, 4])) + s[3, 7]*(s[5, 6]^2 + s[5, 6]*s[5, 7] - 
        s[5, 7]^2 + 3*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 - 
        (s[3, 5] + s[4, 5])*(s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[5, 6] + 2*s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2)) + 
    s[3, 5]*(s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*s[2, 3, 4] + 
      s[3, 7]*(s[5, 6]^2 + s[5, 7]*(s[1, 2, 7] - s[2, 3, 4]) + 
        s[5, 6]*(s[5, 7] - s[2, 5, 6]) - s[1, 2, 7]*(s[1, 2, 7] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 5, 6, 7, 4]*
   (-(s[3, 4]^3*s[3, 7]) + s[3, 6]*s[3, 7]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] - 2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - 
    s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 
    2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[1, 2, 7]^3 + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - s[3, 4]^2*s[3, 7]*
     (s[3, 5] + s[3, 6] + s[5, 7] - s[1, 2, 7] - 2*s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6]^2 + (s[5, 7] - 2*s[1, 2, 7])*s[1, 2, 7] + 
      s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[5, 6]*(s[5, 7] + s[1, 2, 7]) - 
      s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]^2 - (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + 
      s[5, 6] + s[2, 3, 4])*(s[5, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*
       (-s[3, 4] - s[5, 6] + s[6, 7] + s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 - 2*s[3, 6]*s[5, 6] - s[5, 6]^2 - 
      s[3, 6]*s[5, 7] - s[5, 6]*s[5, 7] + 2*s[3, 6]*s[1, 2, 7] + 
      4*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
      2*s[3, 4]*(-s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4] + 
      (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 2*s[5, 6] - 
        s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 5, 6]) + 
      (s[3, 6] + s[5, 6] + s[5, 7] - 4*s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2 + s[3, 5]*(-2*s[5, 6] - s[5, 7] + 2*s[1, 2, 7] + 
        s[2, 5, 6])) + s[3, 4]*
     (-(s[5, 7]*s[2, 3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 3, 4])) + 
      s[3, 7]*(s[5, 6]^2 + s[1, 2, 7]^2 + (s[3, 5] + s[3, 6] - s[2, 5, 6])*
         (-s[5, 7] + s[2, 5, 6]) + s[5, 6]*(s[5, 7] - 2*s[1, 2, 7] + 
          s[2, 5, 6]))) + s[3, 5]*(s[5, 7]*(s[5, 6] - s[1, 2, 7])*
       s[2, 3, 4] + s[3, 7]*(s[5, 6]^2 + s[5, 7]*(-s[1, 2, 7] + s[2, 3, 4]) + 
        s[5, 6]*(s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        s[1, 2, 7]*(s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2*s[2, 3, 4] + 
      s[2, 3, 4]*((s[3, 5] + s[3, 6] - s[1, 2, 7])*(-s[5, 6] + s[1, 2, 7]) - 
        (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + 
      (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 7] + s[2, 3, 4]))*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) + s[3, 7]*(s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6])*(2*s[1, 2, 7] + s[2, 5, 6]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + 3*s[5, 6] - s[2, 3, 4])*s[2, 3, 4] + 
        s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 4] - s[5, 6] - s[1, 2, 7])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2*s[2, 3, 4] - (s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]*(s[3, 5] + s[4, 5] + s[2, 3, 4]) + 
      (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 7] + s[2, 3, 4]))*(s[3, 4] + s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) + s[3, 7]*(s[5, 6] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6])*(2*s[1, 2, 7] + s[2, 5, 6]) + 
      s[3, 4]*((s[3, 5] + s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 3, 4] + s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[5, 7]*s[2, 3, 4]*((s[5, 6] - 2*s[5, 7] + s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
      2*(s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + 
        4*s[5, 7] - s[1, 2, 7] + s[2, 3, 4])) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
    (s[3, 7] + s[4, 7])*(s[3, 4]^3 - s[4, 5]*s[5, 6]^2 + s[4, 5]*s[5, 7]^2 - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 2*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      2*s[5, 7]^2*s[1, 2, 7] + s[4, 5]*s[1, 2, 7]^2 + 
      2*s[5, 7]*s[1, 2, 7]^2 - s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]^2*s[2, 3, 4] + 3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 4]^2*(s[3, 5] + s[4, 5] + 2*s[5, 7] - 
        2*s[1, 2, 7] - 2*s[2, 5, 6]) - s[3, 5]*(s[5, 6] - s[5, 7] + 
        s[1, 2, 7])*(s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      (s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - (s[5, 6] - s[1, 2, 7])*
         (s[5, 6] + s[5, 7] + s[1, 2, 7]) + 2*s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] + (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      s[3, 4]*(-s[5, 6]^2 + 2*s[3, 5]*s[5, 7] + 2*s[4, 5]*s[5, 7] + 
        s[5, 7]^2 - 2*s[3, 5]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] - 
        4*s[5, 7]*s[1, 2, 7] + s[1, 2, 7]^2 - s[5, 7]*s[2, 3, 4] - 
        (s[3, 5] + s[4, 5] + s[5, 6] + 2*s[5, 7] - s[1, 2, 7])*s[2, 5, 6] + 
        s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*(-2*s[3, 4]^2 - 
        2*s[3, 5]*s[5, 7] - 2*s[4, 5]*s[5, 7] - s[5, 6]*s[5, 7] - s[5, 7]^2 + 
        2*s[3, 5]*s[1, 2, 7] + 2*s[4, 5]*s[1, 2, 7] + 3*s[5, 7]*s[1, 2, 7] + 
        3*s[5, 7]*s[2, 3, 4] + (s[3, 5] + s[4, 5] + 2*s[1, 2, 7])*
         s[2, 5, 6] + s[2, 5, 6]^2 + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6]) + 
        s[3, 4]*(-2*s[3, 5] - 2*s[4, 5] - 3*s[5, 7] + 2*s[1, 2, 7] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 5, 7, 6, 4]*
   (-(s[3, 4]^3*s[3, 7]) + s[3, 6]*s[3, 7]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] - s[3, 7]*s[5, 6]^2*s[5, 7] - 
    s[3, 7]*s[5, 6]*s[5, 7]^2 - 2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
    s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[5, 7]^2*s[1, 2, 7] + 
    s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - 
    s[3, 7]*s[1, 2, 7]^3 + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]^2*s[2, 3, 4] - s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - s[3, 4]^2*s[3, 7]*
     (s[3, 5] + s[3, 6] - s[1, 2, 7] - 2*s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6]^2 - 2*s[1, 2, 7]^2 + s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + 
      s[5, 6]*(2*s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 6]*s[5, 6] + s[3, 7]*s[5, 6] + s[5, 6]^2 + s[3, 6]*s[5, 7] + 
      s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] - s[3, 6]*s[1, 2, 7] - 
      s[3, 7]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] - s[3, 6]*s[2, 3, 4] - 
      s[3, 7]*s[2, 3, 4] + 2*s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] - 
      s[2, 3, 4]^2 + s[3, 4]*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
        s[2, 3, 4]) - (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + 
        s[5, 6] + 2*s[2, 3, 4]) + s[3, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7] - 
        s[2, 3, 4] - s[2, 5, 6]) - (s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4])*
       s[2, 5, 6]) + s[3, 4]*
     (-(s[5, 7]*s[2, 3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + 3*s[5, 7] + 
         s[2, 3, 4])) + s[3, 7]*(s[5, 6]^2 + s[1, 2, 7]^2 - 
        (s[3, 5] + s[3, 6] - s[5, 7] - s[2, 5, 6])*(s[5, 7] - s[2, 5, 6]) + 
        s[5, 6]*(s[5, 7] - 2*s[1, 2, 7] + s[2, 5, 6]))) + 
    s[3, 5]*(s[5, 7]*(s[5, 6] - s[1, 2, 7])*s[2, 3, 4] + 
      s[3, 7]*(s[5, 6]^2 + s[5, 7]*(-s[1, 2, 7] + s[2, 3, 4]) + 
        s[5, 6]*(s[5, 7] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        s[1, 2, 7]*(s[1, 2, 7] + s[2, 5, 6]))) + (s[5, 7] + s[6, 7])*
     (-2*s[3, 6]*s[3, 7]*s[5, 6] - s[3, 6]*s[3, 7]*s[5, 7] + 
      2*s[3, 7]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      2*s[3, 6]*s[3, 7]*s[1, 2, 7] + 2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7]^2 + 
      s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      s[3, 7]*(s[3, 6] - 3*s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 5]*s[3, 7]*(-2*s[5, 6] - s[5, 7] + 2*s[1, 2, 7] + s[2, 5, 6]) + 
      s[3, 4]*(3*s[5, 7]*s[2, 3, 4] + s[3, 7]*(-2*s[5, 6] - s[5, 7] + 
          2*s[1, 2, 7] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[3, 6]^2*s[3, 7]*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    (s[3, 7] + s[4, 7])^3*s[5, 7] + s[3, 6]^2*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 6]^2*s[3, 7]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 
    s[3, 6]^2*s[5, 7]*s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[5, 6]^2*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 5]^2*(s[3, 7] + s[5, 7])*(s[5, 6] + s[1, 2, 7]) + 
    s[3, 5]*(s[3, 7] + s[5, 7])*(2*s[3, 6] + s[5, 6] - s[1, 2, 7])*
     (s[5, 6] + s[1, 2, 7]) - s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - s[6, 7] - 
      3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6] - s[1, 2, 7])*(s[5, 6] - s[5, 7] + s[1, 2, 7])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] + 
      s[3, 5]*(s[3, 7] + s[5, 7]) + s[3, 6]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[3, 7]*s[5, 6]^2 + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 6]^2*(s[3, 7] + s[5, 7]) + 
      2*s[3, 6]*s[5, 6]*(s[3, 7] + s[5, 7]) + 2*s[3, 5]*(s[3, 6] + s[5, 6])*
       (s[3, 7] + s[5, 7]) + s[3, 7]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(2*s[5, 6] + s[5, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + s[3, 6]*s[5, 6] - 
      2*s[5, 6]*s[5, 7] - s[3, 6]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 - s[3, 6]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[5, 7]*s[2, 3, 4] + 
      s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - s[2, 5, 6]) + 
      s[3, 5]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
      (s[3, 6] - s[5, 7] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + 
        s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 2*s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])*(-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[5, 6]) + 
         s[3, 5]*(s[3, 7] - s[5, 7]) + s[3, 6]*(s[3, 7] - s[5, 7]) - 
         s[3, 4]*s[5, 7] - 2*s[3, 7]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
         s[3, 7]*(s[5, 7] + s[6, 7]) + s[5, 7]*s[1, 2, 7] + 
         s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(-(s[3, 6]*s[5, 6]) - 2*s[3, 7]*s[5, 6] - s[5, 6]^2 + 
        s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 3*s[5, 6]*s[1, 2, 7] - 
        2*s[1, 2, 7]^2 + s[3, 6]*s[2, 3, 4] + s[3, 7]*s[2, 3, 4] + 
        s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 6] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] + s[3, 5]*(-s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*(s[3, 6]^2*s[5, 6] - 
      s[3, 6]*s[3, 7]*s[5, 6] + s[3, 6]*s[5, 6]^2 - s[3, 7]*s[5, 6]^2 + 
      s[3, 6]^2*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7] + 
      3*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[5, 6]^2*s[1, 2, 7] - 
      s[3, 6]*s[1, 2, 7]^2 - 2*s[3, 7]*s[1, 2, 7]^2 - s[5, 6]*s[1, 2, 7]^2 + 
      s[3, 5]^2*(s[5, 6] + s[1, 2, 7]) + s[3, 6]*s[3, 7]*s[2, 3, 4] + 
      s[3, 7]*s[5, 6]*s[2, 3, 4] + s[5, 6]^2*s[2, 3, 4] - 
      2*s[3, 7]*s[1, 2, 7]*s[2, 3, 4] - s[1, 2, 7]^2*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4]^2 - s[1, 2, 7]*s[2, 3, 4]^2 + 
      s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]))*
       (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
      s[3, 7]*(s[3, 6] + 2*s[5, 6] - 3*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 + s[3, 4]*(s[3, 5]^2 + s[3, 6]^2 - 
        s[3, 6]*(s[3, 7] - 2*s[5, 6]) - s[3, 7]*s[5, 6] + s[5, 6]^2 + 
        s[3, 5]*(2*s[3, 6] - s[3, 7] + 2*s[5, 6]) + 2*s[3, 7]*s[1, 2, 7] + 
        2*s[5, 6]*s[2, 3, 4] - s[2, 3, 4]^2 + s[3, 7]*s[2, 5, 6]) + 
      s[3, 5]*(s[5, 6]^2 - s[1, 2, 7]^2 + 2*s[3, 6]*(s[5, 6] + s[1, 2, 7]) + 
        s[3, 7]*(-s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 6, 7]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 7]*(s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 5, 6]) + (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
       ((s[3, 5] + s[3, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 6] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
        s[2, 5, 6]^2)) + (s[5, 7] + s[6, 7])*(-(s[3, 6]*s[3, 7]*s[5, 6]) + 
      s[3, 6]*s[4, 5]*s[5, 6] - s[3, 7]*s[5, 6]^2 + s[4, 5]*s[5, 6]^2 + 
      s[3, 5]^2*(s[5, 6] - s[1, 2, 7]) + s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      s[3, 6]*s[4, 5]*s[1, 2, 7] + 3*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[4, 5]*s[5, 6]*s[1, 2, 7] - 2*s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 6]*s[3, 7]*s[2, 3, 4] + s[3, 6]*s[5, 6]*s[2, 3, 4] + 
      s[3, 7]*s[5, 6]*s[2, 3, 4] - s[4, 5]*s[5, 6]*s[2, 3, 4] + 
      s[5, 6]^2*s[2, 3, 4] - s[3, 6]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[3, 7]*s[1, 2, 7]*s[2, 3, 4] - s[4, 5]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 6]*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4]^2 - 
      s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + 
        s[2, 3, 4]) + (s[3, 7]*(s[5, 7] + s[6, 7]) + (s[3, 7] + s[4, 7])*
         (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]))*
       (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) + 
      s[3, 7]*(s[3, 6] + 2*s[5, 6] - 3*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 + s[3, 4]*(s[3, 5]^2 - s[3, 7]*s[5, 6] + 
        s[4, 5]*s[5, 6] + s[5, 6]^2 + s[3, 5]*(s[3, 6] - s[3, 7] + s[4, 5] + 
          2*s[5, 6] - s[1, 2, 7]) + 2*s[3, 7]*s[1, 2, 7] - 
        s[5, 6]*s[1, 2, 7] + s[4, 5]*s[2, 3, 4] + 2*s[5, 6]*s[2, 3, 4] - 
        s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 6]*(s[3, 7] - s[4, 5] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + 
        s[3, 7]*s[2, 5, 6]) + s[3, 5]*(s[3, 6]*(s[5, 6] - s[1, 2, 7]) + 
        (s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*(-s[5, 6] + s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*(-(s[3, 7] + s[4, 7])^3 + 
      s[3, 6]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6] + s[3, 6]*s[5, 6]^2 + 
      s[3, 7]*s[5, 6]^2 + s[3, 6]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 6]*s[1, 2, 7] - s[5, 6]^2*s[1, 2, 7] - 
      s[3, 6]*s[1, 2, 7]^2 - s[5, 6]*s[1, 2, 7]^2 + 
      s[3, 5]^2*(s[5, 6] + s[1, 2, 7]) - s[3, 6]*s[3, 7]*s[2, 3, 4] + 
      s[5, 6]^2*s[2, 3, 4] + s[3, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[2, 3, 4]^2 - 
      s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + 
        s[2, 3, 4]) + s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6])*
         (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6]) + (s[3, 7] + 2*s[5, 6])*
         s[2, 3, 4] - s[2, 3, 4]^2) + s[3, 5]*(s[5, 6]^2 - s[1, 2, 7]^2 + 
        2*s[3, 6]*(s[5, 6] + s[1, 2, 7]) + s[3, 7]*(s[5, 6] - s[1, 2, 7] - 
          s[2, 3, 4] - s[2, 5, 6])) + (s[3, 7] + s[4, 7])^2*
       (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - 
        s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) - 
      s[3, 7]*(s[3, 6] + s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
       (-(s[3, 6]*s[3, 7]) - s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] - s[5, 6]^2 + 
        s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 3*s[5, 6]*s[1, 2, 7] - 
        2*s[1, 2, 7]^2 + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 
          s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 6]*s[2, 3, 4] + s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
        4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 4]*(s[3, 5] + s[3, 6] + s[5, 6] - 2*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] + 
        s[3, 5]*(-s[3, 7] - s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 3, 4, 6, 7]*
   (s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4] - 
      s[2, 3, 4]^2) + (s[3, 7] + s[4, 7])*(s[4, 5]^2*s[5, 6] + 
      s[4, 5]*s[5, 6]^2 + s[4, 5]*s[5, 6]*s[5, 7] - (s[5, 7] + s[6, 7])^3 + 
      s[4, 5]^2*s[1, 2, 7] - s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      s[4, 5]*s[1, 2, 7]^2 + s[3, 5]^2*(s[5, 6] + s[1, 2, 7]) - 
      s[4, 5]*s[5, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])*s[5, 7]*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4]) + (s[5, 7] + s[6, 7])^2*
       (2*s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] - s[4, 7] + s[5, 6] + 
        s[5, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 2*s[2, 5, 6]) + 
      (-(s[4, 5]*s[5, 7]) + (s[5, 6] + s[5, 7] - s[1, 2, 7])*
         (s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + 
        s[2, 5, 6]) + s[3, 5]*(s[5, 6]^2 + s[5, 6]*s[5, 7] - 
        s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 2*s[4, 5]*
         (s[5, 6] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4] - s[5, 7]*s[2, 5, 6]) + 
      s[3, 4]*(s[3, 5]^2 + s[4, 5]^2 + s[5, 6]^2 + s[5, 6]*s[5, 7] + 
        s[4, 5]*(2*s[5, 6] + s[5, 7]) + s[3, 5]*(2*(s[4, 5] + s[5, 6]) + 
          s[5, 7]) - s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 - s[5, 7]*s[2, 3, 4] + 
        2*s[5, 6]*s[2, 5, 6] - s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*
       (-s[3, 4]^2 - s[4, 5]*s[5, 6] - s[4, 5]*s[5, 7] + s[4, 5]*s[1, 2, 7] + 
        2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
        s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] + 
        (s[3, 7] + s[4, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + 
          s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) - 
        s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - 3*s[1, 2, 7] - 
          2*s[2, 3, 4] - s[2, 5, 6]) + (s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - 
          s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 + 
        s[3, 5]*(-s[5, 6] - s[5, 7] + s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 5, 6, 7, 4]*
   (s[3, 7]*(s[5, 7] + s[6, 7])^2*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) + 2*s[3, 7]*(s[3, 7] + s[4, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) + s[3, 7]*(s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] + s[3, 5] + s[3, 6] - 
        s[1, 2, 7]) + (s[3, 4] + s[5, 6] - s[1, 2, 7])*s[2, 5, 6] - 
      s[2, 5, 6]^2) + (s[5, 7] + s[6, 7])*(-(s[3, 6]^2*s[3, 7]) + 
      s[3, 6]^2*s[5, 6] + s[3, 6]*s[5, 6]^2 + s[3, 7]*s[5, 6]^2 + 
      s[3, 6]^2*s[1, 2, 7] + 2*s[3, 6]*s[3, 7]*s[1, 2, 7] + 
      2*s[3, 7]^2*s[1, 2, 7] + 4*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[1, 2, 7]^2 - 2*s[3, 7]*s[1, 2, 7]^2 - 
      s[5, 6]*s[1, 2, 7]^2 + s[3, 5]^2*(-s[3, 7] + s[5, 6] + s[1, 2, 7]) + 
      s[3, 5]*(s[5, 6]^2 + (2*s[3, 7] - s[1, 2, 7])*s[1, 2, 7] + 
        2*s[3, 6]*(-s[3, 7] + s[5, 6] + s[1, 2, 7])) + 
      s[3, 7]*s[5, 6]*s[2, 3, 4] + s[5, 6]^2*s[2, 3, 4] - 
      s[3, 7]*s[1, 2, 7]*s[2, 3, 4] - s[1, 2, 7]^2*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4]^2 - s[1, 2, 7]*s[2, 3, 4]^2 + 
      s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 6] + s[2, 3, 4]) + 
      s[3, 7]*(2*s[3, 7] + s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + (s[3, 7] + s[4, 7])*
       (s[3, 5]^2 + s[3, 6]^2 + s[3, 4]*s[3, 7] + s[3, 7]^2 + 
        2*s[3, 7]*s[5, 6] - s[5, 6]^2 + s[3, 6]*(s[3, 7] - 2*s[1, 2, 7]) + 
        s[3, 5]*(2*s[3, 6] + s[3, 7] - 2*s[1, 2, 7]) - 3*s[3, 7]*s[1, 2, 7] - 
        2*s[5, 6]*s[1, 2, 7] - 2*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        (s[3, 7] + s[4, 7])*(s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + 
          s[2, 3, 4]) - 3*s[3, 7]*s[2, 5, 6]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + s[5, 6])^2 + 2*s[5, 6]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/
  4 + (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 3, 4, 6, 7]*
   (-((s[3, 7] + s[4, 7])^3*s[5, 7]) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - s[5, 7] - s[6, 7] - 
      2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) + 
    s[3, 4]^2*(s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 - s[4, 5]*s[5, 6] + 
      s[4, 5]*s[1, 2, 7] + 2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 
      2*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 
      s[5, 7]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*
       (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
        s[2, 3, 4] - 2*s[2, 5, 6]) - s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] + 
        2*s[5, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
      (s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 + s[3, 5]*(-s[5, 6] + s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6])) + s[3, 4]*(s[3, 5]^2*(s[3, 7] + s[5, 7]) + 
      2*s[3, 5]*(s[4, 5] + s[5, 6])*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6])^2 - s[1, 2, 7]^2 + 2*s[5, 6]*s[2, 3, 4] - 
        s[2, 3, 4]^2) + s[3, 7]*((s[4, 5] + s[5, 6])^2 - s[1, 2, 7]^2 - 
        s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + (2*s[5, 6] - s[5, 7])*
         s[2, 5, 6] - s[2, 5, 6]^2)) + (s[5, 6] + s[1, 2, 7])*
     (s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 5]*(s[3, 7] + s[5, 7])*
       (2*s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
      s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       (s[4, 5] + s[2, 3, 4]) + s[3, 7]*(s[4, 5]^2 + 
        s[4, 5]*(s[5, 6] - s[1, 2, 7]) + s[5, 7]*(-s[5, 6] + s[1, 2, 7] + 
          s[2, 3, 4]) + (s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 
        s[2, 5, 6]^2)) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[4, 5]) - s[3, 7]*s[5, 6] - 
         2*s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + s[3, 5]*(-s[3, 7] + s[5, 7]) - 
         s[3, 4]*(2*s[3, 7] + s[5, 7]) + s[3, 7]*(s[5, 7] + s[6, 7]) + 
         s[3, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[1, 2, 7] - 
        s[1, 2, 7]^2 - s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] - 
        3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
        s[3, 5]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
        (s[4, 5] + s[2, 3, 4])*s[2, 5, 6] + s[3, 4]*(s[3, 5] - 2*s[3, 7] + 
          s[4, 5] + s[5, 6] + s[1, 2, 7] + s[2, 5, 6]) + 
        s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 5, 6, 3, 4, 7]*
   (s[5, 7]*s[2, 3, 4]*(s[3, 4]^2 + s[3, 4]*(s[3, 5] + s[4, 5] + 3*s[5, 6] - 
        s[1, 2, 7] - s[2, 3, 4]) - (s[5, 6] + s[1, 2, 7])*
       (s[3, 5] + s[4, 5] + s[2, 3, 4])) - (s[3, 7] + s[4, 7])*
     (s[4, 5]*s[5, 6]^2 + s[5, 6]^3 + s[5, 6]^2*s[5, 7] + 
      (s[5, 7] + s[6, 7])^3 - s[5, 6]^2*s[1, 2, 7] + 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[1, 2, 7]^2 - 
      s[5, 6]*s[1, 2, 7]^2 - s[5, 7]*s[1, 2, 7]^2 + s[1, 2, 7]^3 + 
      s[4, 5]*s[5, 7]*s[2, 3, 4] + 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[5, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])*s[5, 7]*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4]) - (s[5, 7] + s[6, 7])^2*
       (2*s[3, 4] + s[3, 5] - s[3, 7] + s[4, 5] - s[4, 7] + s[5, 6] + 
        s[5, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 2*s[2, 5, 6]) - 
      ((2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*(s[5, 6] + s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*
       s[2, 5, 6] + (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - 
      s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + 
        s[2, 5, 6]) + (s[5, 7] + s[6, 7])*(s[3, 4]^2 - s[5, 6]^2 - 
        s[5, 6]*(2*s[1, 2, 7] + s[2, 3, 4]) + s[1, 2, 7]*
         (-2*s[5, 7] + 3*s[1, 2, 7] + s[2, 3, 4]) - (s[3, 7] + s[4, 7])*
         (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
          s[2, 5, 6]) + s[3, 4]*(2*s[3, 5] + 2*s[4, 5] + 2*s[5, 6] + 
          s[5, 7] - 4*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
        (s[3, 5] + s[4, 5])*(s[5, 7] - 2*s[1, 2, 7] - s[2, 3, 4] - 
          s[2, 5, 6]) + (-s[5, 7] + 4*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] + 
        s[2, 5, 6]^2) + s[3, 4]*(-2*s[5, 6]*s[5, 7] + 2*s[5, 6]*s[1, 2, 7] + 
        2*s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] - 
        (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] + s[2, 5, 6]^2 + 
        s[3, 5]*(-2*s[5, 7] + 2*s[1, 2, 7] + s[2, 5, 6]) + 
        s[4, 5]*(-2*s[5, 7] + 2*s[1, 2, 7] + s[2, 5, 6])) + 
      s[3, 5]*(s[5, 6]^2 - s[5, 6]*s[2, 5, 6] - s[1, 2, 7]*
         (s[1, 2, 7] + s[2, 5, 6]) + s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 4, 5, 6, 7]*
   (s[3, 7]*s[2, 5, 6]*((s[3, 5] + s[3, 6] + s[5, 6])*
       (s[5, 6] - s[1, 2, 7]) - (s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 5, 6])) + 
    (s[5, 7] + s[6, 7])*(-s[3, 4]^3 - (s[3, 7] + s[4, 7])^3 + 
      2*s[3, 6]*s[3, 7]*s[5, 6] + s[3, 6]*s[5, 6]^2 + s[3, 7]*s[5, 6]^2 - 
      2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 2*s[3, 6]*s[5, 6]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[5, 6]^2*s[1, 2, 7] + 
      s[3, 6]*s[1, 2, 7]^2 + s[3, 7]*s[1, 2, 7]^2 + 2*s[5, 6]*s[1, 2, 7]^2 - 
      s[1, 2, 7]^3 - s[3, 4]^2*(s[3, 5] + s[3, 6] + s[3, 7] - s[1, 2, 7] - 
        2*s[2, 3, 4]) - s[3, 6]*s[3, 7]*s[2, 3, 4] - 
      s[3, 6]*s[5, 6]*s[2, 3, 4] + s[5, 6]^2*s[2, 3, 4] + 
      s[3, 6]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[5, 6]*s[1, 2, 7]*s[2, 3, 4] - 2*s[1, 2, 7]^2*s[2, 3, 4] - 
      s[5, 6]*s[2, 3, 4]^2 - s[1, 2, 7]*s[2, 3, 4]^2 + 
      s[3, 4]*((s[5, 6] - s[1, 2, 7])^2 + (s[3, 5] + s[3, 6] + s[5, 6])*
         s[2, 3, 4] - s[2, 3, 4]^2 + s[3, 7]*(2*s[5, 6] + s[2, 3, 4])) + 
      s[3, 5]*((s[5, 6] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*(2*s[5, 6] - 2*s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6])) + 
      (s[3, 7] + s[4, 7])^2*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
        2*s[5, 6] - s[5, 7] - s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - 
        s[2, 5, 6]) - s[3, 7]*(s[3, 6] + s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
       (s[3, 4]^2 - (s[3, 5] + s[3, 6])*s[3, 7] - 2*s[3, 6]*s[5, 6] - 
        s[3, 7]*s[5, 6] - s[5, 6]^2 + 2*s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
          2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + s[3, 6]*s[2, 3, 4] + 
        s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + (s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] + s[3, 4]*(-2*s[5, 6] + 2*s[1, 2, 7] + s[2, 5, 6]) + 
        s[3, 5]*(-2*s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-(s[3, 4]^3*s[5, 7]) - (s[3, 7] + s[4, 7])^3*s[5, 7] - 
    s[3, 4]^2*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] - s[1, 2, 7] - 
      2*s[2, 3, 4]) + s[5, 7]*(s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
     ((s[3, 5] + s[3, 6] + s[3, 7] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
      (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - s[6, 7] - 
      3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
    s[3, 7]*(s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7])*(s[5, 6] - s[1, 2, 7])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]*(s[5, 7]*((s[5, 6] - s[1, 2, 7])^2 + 
        (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6])*s[2, 3, 4] - s[2, 3, 4]^2) - 
      s[3, 7]*(s[3, 5] + s[3, 6] - 3*s[5, 6] - s[5, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + s[3, 7]*(s[5, 7] + s[6, 7])*
     (2*s[3, 4]*s[5, 6] + 2*s[3, 5]*s[5, 6] + 2*s[3, 6]*s[5, 6] - 
      2*s[5, 6]*s[5, 7] - 2*s[3, 5]*s[1, 2, 7] - 2*s[3, 6]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7] - s[3, 5]*s[2, 3, 4] - s[3, 6]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[5, 7]*s[2, 3, 4] - 
      (s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] + 3*s[1, 2, 7] + s[2, 3, 4])*
       s[2, 5, 6] - s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] - s[5, 6] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        2*s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[5, 6]) + 
         s[3, 5]*(s[3, 7] - s[5, 7]) + s[3, 6]*(s[3, 7] - s[5, 7]) - 
         s[3, 4]*s[5, 7] - 2*s[3, 7]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
         s[3, 7]*(s[5, 7] + s[6, 7]) + s[5, 7]*s[1, 2, 7] + 
         s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(s[3, 4]^2 - 2*s[3, 6]*s[5, 6] - 2*s[3, 7]*s[5, 6] - 
        s[5, 6]^2 + 2*s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 
        4*s[5, 6]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[3, 6]*s[2, 3, 4] + 
        s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + (s[3, 6] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - 
          s[2, 3, 4])*s[2, 5, 6] + s[3, 4]*(-2*s[5, 6] + 2*s[1, 2, 7] + 
          s[2, 5, 6]) + s[3, 5]*(-2*s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 6, 3, 4, 7]*
   (-(s[3, 6]*s[3, 7]*s[5, 6]^2) - s[3, 7]*s[5, 6]^3 - 
    (s[3, 7] + s[4, 7])^3*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] + 2*s[3, 7]*s[5, 6]^2*s[1, 2, 7] - 
    2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - s[3, 5]*(s[5, 6] - s[1, 2, 7])*
     (s[5, 7]*s[2, 3, 4] + s[3, 7]*(s[5, 6] - s[1, 2, 7] - s[2, 5, 6])) + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
      2*s[5, 6] - s[5, 7] - s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - 
      s[2, 5, 6]) + s[3, 7]*(s[5, 6] - s[1, 2, 7])*(s[3, 6] + 2*s[5, 6] - 
      s[5, 7] + s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6]^2 + s[3, 4]^2*(s[3, 5]*s[3, 7] + s[3, 6]*s[3, 7] + 
      s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + 3*s[5, 6] - s[2, 3, 4])*
       s[2, 3, 4] + s[3, 7]*(-s[3, 5] - s[3, 6] + s[5, 6] + s[5, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + s[3, 7]*(s[5, 7] + s[6, 7])*
     (s[3, 4]^2 + (s[5, 6] - s[1, 2, 7])*(2*s[3, 5] + 2*s[3, 6] + s[5, 6] - 
        2*s[5, 7] + s[1, 2, 7]) + (-s[3, 5] - s[3, 6] + s[5, 6] + s[5, 7])*
       s[2, 3, 4] - (s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] + 3*s[1, 2, 7] + 
        s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] - s[5, 6] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        2*s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[5, 6]) + 
         s[3, 5]*(s[3, 7] - s[5, 7]) + s[3, 6]*(s[3, 7] - s[5, 7]) - 
         s[3, 4]*s[5, 7] - 2*s[3, 7]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
         s[3, 7]*(s[5, 7] + s[6, 7]) + s[5, 7]*s[1, 2, 7] + 
         s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(-2*s[3, 7]*s[5, 6] - 2*s[5, 6]^2 + 2*s[3, 4]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
        s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + (s[3, 4] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - 
          s[2, 3, 4])*s[2, 5, 6] + s[3, 5]*(-2*s[5, 6] + 2*s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6]) + s[3, 6]*(-2*s[5, 6] + 2*s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 6, 3, 4, 7]*
   (s[3, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*
     ((s[3, 5] + s[3, 6] + s[5, 6])*(s[3, 4] - s[5, 6] + s[1, 2, 7]) + 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]) + 
    (s[5, 7] + s[6, 7])*(-(s[3, 7] + s[4, 7])^3 + 2*s[3, 7]*s[5, 6]^2 - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] + s[3, 4]^2*s[2, 3, 4] + 
      s[3, 4]*s[3, 7]*s[2, 3, 4] + 3*s[3, 4]*s[5, 6]*s[2, 3, 4] + 
      s[3, 7]*s[1, 2, 7]*s[2, 3, 4] + s[5, 6]*s[1, 2, 7]*s[2, 3, 4] - 
      s[1, 2, 7]^2*s[2, 3, 4] - s[3, 4]*s[2, 3, 4]^2 - s[5, 6]*s[2, 3, 4]^2 - 
      s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 5]*((s[3, 4] - s[5, 6] + s[1, 2, 7])*
         s[2, 3, 4] + s[3, 7]*(2*s[5, 6] - 2*s[1, 2, 7] - s[2, 3, 4] - 
          s[2, 5, 6])) + s[3, 6]*((s[3, 4] - s[5, 6] + s[1, 2, 7])*
         s[2, 3, 4] + s[3, 7]*(2*s[5, 6] - 2*s[1, 2, 7] - s[2, 3, 4] - 
          s[2, 5, 6])) + (s[3, 7] + s[4, 7])^2*(s[3, 4] + s[3, 5] + s[3, 6] + 
        s[3, 7] + 2*s[5, 6] - s[5, 7] - s[6, 7] - 3*s[1, 2, 7] - 
        2*s[2, 3, 4] - s[2, 5, 6]) - s[3, 7]*(s[5, 6] + 2*s[1, 2, 7] + 
        s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] + s[5, 6] + 
        s[2, 5, 6]) + (s[3, 7] + s[4, 7])*(-(s[3, 7]*s[5, 6]) - 2*s[5, 6]^2 + 
        2*s[3, 4]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 
        2*s[1, 2, 7]^2 + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 
          s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + (s[3, 4] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] + s[3, 5]*(-s[3, 7] - 2*s[5, 6] + 2*s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6]) + s[3, 6]*(-s[3, 7] - 2*s[5, 6] + 
          2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 5, 6, 7, 4]*
   (-2*s[3, 6]^2*s[3, 7]^2 + s[3, 6]^2*s[3, 7]*s[5, 6] - 
    2*s[3, 6]*s[3, 7]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    s[3, 6]^2*s[3, 7]*s[5, 7] + s[3, 6]*s[3, 7]^2*s[5, 7] + 
    s[3, 6]^2*s[5, 6]*s[5, 7] - s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 7]^2*s[5, 6]*s[5, 7] + s[3, 6]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[3, 6]^2*s[3, 7]*s[1, 2, 7] + 
    2*s[3, 6]*s[3, 7]^2*s[1, 2, 7] + 2*s[3, 7]^2*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[5, 6]^2*s[1, 2, 7] + s[3, 6]^2*s[5, 7]*s[1, 2, 7] + 
    3*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 3*s[3, 7]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - 
    s[3, 6]*s[5, 7]*s[1, 2, 7]^2 - s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + s[3, 5]^2*(-2*s[3, 7]^2 + 
      s[5, 7]*(s[5, 6] + s[1, 2, 7]) + s[3, 7]*(s[5, 6] - s[5, 7] + 
        s[1, 2, 7])) + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] + s[2, 3, 4]) + 
    s[3, 7]*(s[5, 6]^2 + s[5, 6]*s[5, 7] - s[3, 7]*(2*s[5, 6] + s[5, 7] - 
        2*s[1, 2, 7]) - s[1, 2, 7]^2 + s[5, 7]*(s[3, 6] - s[2, 3, 4]))*
     s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + s[5, 6]*s[5, 7] + 
      s[3, 5]*(s[3, 7] + s[5, 7]) + s[3, 6]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-2*s[3, 7]^2*s[5, 6] + s[3, 7]*s[5, 6]^2 + 2*s[3, 7]^2*s[5, 7] - 
      s[3, 7]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) + s[3, 6]^2*(s[3, 7] + s[5, 7]) + 
      s[3, 6]*(2*s[3, 7]*(-s[3, 7] + s[5, 6]) - (s[3, 7] - 2*s[5, 6])*
         s[5, 7]) + s[3, 5]*(2*s[3, 7]*(s[3, 6] - s[3, 7] + s[5, 6]) + 
        (2*s[3, 6] - s[3, 7] + 2*s[5, 6])*s[5, 7]) + 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      2*s[3, 7]*(-s[3, 7] + s[5, 6] + s[5, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[3, 7] + s[4, 7])*(2*s[3, 6]^2*s[3, 7] + 
      2*s[3, 6]*s[3, 7]*s[5, 6] + s[3, 6]^2*s[5, 7] + 
      s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]^2*s[5, 7] - s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(2*s[3, 7] + s[5, 7]) - 2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 2*s[3, 6]*s[5, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      s[3, 5]*(2*s[3, 6]*(2*s[3, 7] + s[5, 7]) + 
        s[3, 7]*(2*s[5, 6] + s[5, 7]) - 2*(s[3, 7] + s[5, 7])*s[1, 2, 7]) - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(s[5, 7] + s[6, 7])*(2*s[3, 4] + 2*s[5, 6] + s[5, 7] - 
        2*(s[5, 7] + s[6, 7]) - 2*s[1, 2, 7] - 4*s[2, 5, 6]) + 
      s[3, 7]*(2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6] - 
      2*s[3, 7]*s[2, 5, 6]^2 + s[3, 4]*s[3, 7]*(2*s[3, 5] + 2*s[3, 6] + 
        2*s[5, 6] - s[5, 7] + 2*s[2, 5, 6])) + s[3, 7]*(s[5, 7] + s[6, 7])*
     (s[3, 4]^2 - s[3, 6]*s[3, 7] + s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] + 
      s[3, 6]*s[5, 7] - s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 
      s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 - 
      s[3, 6]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 
      s[3, 4]*(s[3, 5] + s[3, 6] - 2*s[3, 7] + s[5, 6] + s[5, 7] - 
        s[2, 5, 6]) - (s[3, 6] - 3*s[3, 7] - s[5, 7] + 3*s[1, 2, 7] + 
        s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 - 
      s[3, 5]*(s[3, 7] - s[5, 6] - s[5, 7] + s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6]) - (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[3, 7] - 
        s[5, 6] + s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 2*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 7]^2*(-2*s[5, 6] + s[5, 7] + 2*s[1, 2, 7]) + 
      s[5, 7]*(s[5, 6]^2 - s[1, 2, 7]^2) + 
      2*s[3, 6]*(-2*s[3, 7]^2 + s[5, 7]*(s[5, 6] + s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] - s[5, 7] + s[1, 2, 7])) + 
      s[3, 7]*(s[5, 6]^2 - s[5, 6]*s[5, 7] - s[1, 2, 7]^2 + 
        s[5, 7]*(3*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-(s[3, 4]^3*s[5, 7]) - (s[3, 7] + s[4, 7])^3*s[5, 7] + 
    s[3, 4]^2*s[5, 7]*(-s[3, 5] + s[3, 7] - s[4, 5] + 
      2*(s[1, 2, 7] + s[2, 3, 4])) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - s[5, 7] - s[6, 7] - 
      2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) + 
    s[3, 4]*(s[5, 7]*(s[5, 6]^2 + (2*(s[3, 5] - s[3, 7] + s[4, 5]) - 
          s[1, 2, 7])*s[1, 2, 7] + s[5, 6]*s[2, 3, 4] + 
        (s[3, 5] - s[3, 7] + s[4, 5] - s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) - s[3, 7]*(s[3, 5] + s[4, 5] - 3*s[5, 6] + s[5, 7] - 
        s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    (s[5, 6] + s[1, 2, 7])*(-(s[5, 7]*(s[3, 5] - s[3, 7] + s[4, 5] + 
         s[2, 3, 4])*(-s[5, 6] + s[1, 2, 7] + s[2, 3, 4])) + 
      s[3, 7]*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + s[3, 7]*(s[5, 7] + s[6, 7])*
     (-2*s[3, 4]^2 + (s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7])*
       (2*s[1, 2, 7] + s[2, 3, 4]) + (s[5, 7] + s[6, 7])*
       (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
        s[2, 3, 4] - 2*s[2, 5, 6]) + (s[3, 5] + s[4, 5] + s[5, 7] - 
        4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 + 
      s[3, 4]*(-2*(s[3, 5] + s[4, 5] + s[5, 7] - 2*s[1, 2, 7] - s[2, 3, 4]) + 
        s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[4, 5]) - s[3, 7]*s[5, 6] - 
         2*s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + s[3, 5]*(-s[3, 7] + s[5, 7]) - 
         s[3, 4]*(2*s[3, 7] + s[5, 7]) + s[3, 7]*(s[5, 7] + s[6, 7]) + 
         s[3, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(s[3, 4]^2 + s[5, 6]^2 + 2*s[3, 7]*s[1, 2, 7] - 
        2*s[4, 5]*s[1, 2, 7] - s[1, 2, 7]^2 + s[3, 7]*s[2, 3, 4] - 
        s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] + (s[3, 7] - s[4, 5])*
         s[2, 5, 6] + s[3, 4]*(2*(s[3, 5] - s[3, 7] + s[4, 5]) + 
          s[2, 5, 6]) - s[3, 5]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]) - 
        s[2, 3, 4]*(3*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 5, 6, 3, 4, 7]*
   (s[5, 7]*s[2, 3, 4]*(4*s[3, 4]*s[5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 3, 4]) + (s[3, 7] + s[4, 7])*(-s[3, 4]^3 - s[5, 6]^3 - 
      s[5, 6]^2*s[5, 7] + s[5, 6]^2*s[1, 2, 7] + s[5, 6]*s[1, 2, 7]^2 + 
      s[5, 7]*s[1, 2, 7]^2 - s[1, 2, 7]^3 + (s[5, 7] + s[6, 7])*
       ((s[3, 4] - s[5, 6])^2 + 2*(s[3, 4] + s[5, 6])*s[1, 2, 7]) - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      (s[3, 7] + s[4, 7])*(-(s[5, 7]*s[2, 3, 4]) + (s[5, 7] + s[6, 7])*
         (s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
      ((2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*(s[5, 6] + s[1, 2, 7]) - 
        s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + s[3, 4]^2*(s[5, 6] - s[5, 7] + s[1, 2, 7] + 
        2*s[2, 5, 6]) + s[3, 4]*(s[5, 6]^2 + 2*s[5, 6]*
         (s[5, 7] - s[1, 2, 7]) + s[1, 2, 7]^2 + (s[5, 7] - s[2, 5, 6])*
         s[2, 5, 6]) + (s[5, 7] + s[6, 7])*((s[3, 4] + s[5, 6])*s[2, 3, 4] + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
          s[2, 3, 4] - 2*s[2, 5, 6]) + s[5, 7]*(2*s[1, 2, 7] + s[2, 5, 6]) - 
        (s[1, 2, 7] + s[2, 5, 6])*(3*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 4, 5, 7, 6]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[5, 7]*s[2, 3, 4]*((s[3, 5] + s[3, 6] + s[5, 6])*
       (s[5, 6] - s[1, 2, 7]) - (s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - 
      s[3, 4]*(s[3, 5] + s[3, 6] - 3*s[5, 6] + s[2, 3, 4])) + 
    (s[3, 7] + s[4, 7])*(-s[3, 4]^3 + s[3, 6]*s[5, 6]^2 + 
      s[3, 6]*s[5, 6]*s[5, 7] - 2*s[3, 6]*s[5, 6]*s[1, 2, 7] - 
      s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[5, 7]*s[1, 2, 7] - 
      s[5, 6]*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[1, 2, 7]^2 + 
      2*s[5, 6]*s[1, 2, 7]^2 + s[5, 7]*s[1, 2, 7]^2 - s[1, 2, 7]^3 + 
      (s[5, 7] + s[6, 7])*((s[3, 4] + s[3, 5] + s[3, 6])*
         (s[3, 4] - s[5, 6]) + (2*s[3, 4] + s[3, 5] + s[3, 6] + 3*s[5, 6])*
         s[1, 2, 7]) - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])*(-(s[5, 7]*s[2, 3, 4]) + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - s[1, 2, 7] - 
          s[2, 5, 6])) - s[3, 4]^2*(s[3, 5] + s[3, 6] + s[5, 7] - 
        s[1, 2, 7] - 2*s[2, 5, 6]) + s[3, 5]*(s[5, 6] - s[1, 2, 7])*
       (s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      (s[5, 6]^2 + (s[5, 7] - 2*s[1, 2, 7])*s[1, 2, 7] + 
        s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[5, 6]*(s[5, 7] + s[1, 2, 7]) - 
        s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + s[3, 4]*(s[5, 6]^2 + s[1, 2, 7]^2 + 
        (s[3, 5] + s[3, 6] - s[2, 5, 6])*(-s[5, 7] + s[2, 5, 6]) + 
        s[5, 6]*(s[5, 7] - 2*s[1, 2, 7] + s[2, 5, 6])) + 
      (s[5, 7] + s[6, 7])*((s[3, 4] + s[5, 6])*s[2, 3, 4] + 
        (s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - 
          s[2, 3, 4] - 2*s[2, 5, 6]) + s[5, 7]*(2*s[1, 2, 7] + s[2, 5, 6]) - 
        (s[1, 2, 7] + s[2, 5, 6])*(3*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 3, 4, 6, 7]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    (s[3, 7] + s[4, 7])^3*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 6]^2*s[5, 7] + 
    s[3, 5]^2*(s[3, 7] + s[5, 7])*(s[5, 6] - s[1, 2, 7]) - 
    s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 2*s[3, 6]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 + 
    s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 - 
    s[5, 7]*s[1, 2, 7]^3 - s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - s[6, 7] - 
      3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
    s[3, 7]*(s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6] - s[5, 7]) - 
      (s[3, 6] + s[4, 5] + s[5, 6] - s[5, 7])*s[1, 2, 7])*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
      s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 7] + s[5, 7]) - 
      s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 6]^2 + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) - s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 3*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 7]*s[1, 2, 7]^2 + s[3, 5]*((s[3, 6] + s[4, 5] + 2*s[5, 6])*
         (s[3, 7] + s[5, 7]) - (s[3, 7] + 3*s[5, 7])*s[1, 2, 7]) + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] - 
          s[1, 2, 7] - s[2, 5, 6])) + s[3, 7]*(s[4, 5] + 2*s[5, 6] + 
        s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + 2*s[3, 6]*s[5, 6] - 
      s[4, 5]*s[5, 6] - 2*s[5, 6]*s[5, 7] - 2*s[3, 6]*s[1, 2, 7] - 
      s[4, 5]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[2, 3, 4] + 
      s[5, 6]*s[2, 3, 4] + s[5, 7]*s[2, 3, 4] + 
      s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6]) + 
      s[3, 5]*(s[5, 6] - 3*s[1, 2, 7] - s[2, 3, 4] - s[2, 5, 6]) - 
      (s[3, 6] - s[5, 7] + 3*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*(s[3, 5] + s[3, 6] - s[5, 6] + 
        s[6, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 2*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[3, 7] + s[5, 7])*(s[5, 6] - s[1, 2, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 3, 4]) + 
      s[3, 7]*((s[4, 5] + s[5, 6])*(s[5, 6] - s[1, 2, 7]) - 
        2*s[1, 2, 7]*s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[5, 6]) + 
         s[3, 5]*(s[3, 7] - s[5, 7]) + s[3, 6]*(s[3, 7] - s[5, 7]) - 
         s[3, 4]*s[5, 7] - 2*s[3, 7]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
         s[3, 7]*(s[5, 7] + s[6, 7]) + s[5, 7]*s[1, 2, 7] + 
         s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(-2*s[3, 6]*s[5, 6] - 2*s[3, 7]*s[5, 6] + s[4, 5]*s[5, 6] - 
        s[5, 6]^2 + 2*s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 
        s[4, 5]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
        s[3, 6]*s[2, 3, 4] + s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
        4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 3*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 6] + s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] + s[3, 5]*(-s[5, 6] + 3*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 5, 3, 4, 6, 7]*
   (s[3, 7]*((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[3, 6] + s[5, 6])*
       (s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4]^2 + s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6]) - 
        (2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6])*s[1, 2, 7] - 
        s[3, 4]*(s[3, 6] - s[4, 5] - 2*s[5, 6] + s[1, 2, 7]))*s[2, 5, 6] - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2) + 
    (s[5, 7] + s[6, 7])*(-(s[3, 7] + s[4, 7])^3 + 2*s[3, 6]*s[3, 7]*s[5, 6] + 
      s[3, 6]*s[4, 5]*s[5, 6] - s[3, 7]*s[4, 5]*s[5, 6] + s[3, 6]*s[5, 6]^2 + 
      s[3, 7]*s[5, 6]^2 + s[3, 5]^2*(s[5, 6] - s[1, 2, 7]) - 
      2*s[3, 6]*s[3, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[1, 2, 7] - 
      s[3, 7]*s[4, 5]*s[1, 2, 7] - 2*s[3, 6]*s[5, 6]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[1, 2, 7] - 
      s[5, 6]^2*s[1, 2, 7] + s[3, 6]*s[1, 2, 7]^2 + s[3, 7]*s[1, 2, 7]^2 + 
      s[4, 5]*s[1, 2, 7]^2 + 2*s[5, 6]*s[1, 2, 7]^2 - s[1, 2, 7]^3 - 
      s[3, 6]*s[3, 7]*s[2, 3, 4] - s[3, 6]*s[5, 6]*s[2, 3, 4] + 
      s[4, 5]*s[5, 6]*s[2, 3, 4] + s[5, 6]^2*s[2, 3, 4] + 
      s[3, 6]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[1, 2, 7]*s[2, 3, 4] + 
      s[4, 5]*s[1, 2, 7]*s[2, 3, 4] + s[5, 6]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[2, 3, 4]^2 - 
      s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] - 
        s[1, 2, 7] + s[2, 3, 4]) + 
      s[3, 4]*((s[3, 5] + s[3, 6] + s[3, 7] + s[5, 6] - 2*s[1, 2, 7])*
         (s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 6] + s[3, 7] - s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + s[3, 5]*(s[3, 6]*(s[5, 6] - s[1, 2, 7]) + 
        (s[4, 5] + s[5, 6] - 2*s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*(s[5, 6] - 3*s[1, 2, 7] - 
          s[2, 3, 4] - s[2, 5, 6])) + (s[3, 7] + s[4, 7])^2*
       (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - 
        s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) - 
      s[3, 7]*(s[3, 6] + s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6]) + (s[3, 7] + s[4, 7])*
       (-(s[3, 6]*s[3, 7]) - 2*s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] + 
        s[4, 5]*s[5, 6] - s[5, 6]^2 + 2*s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + s[4, 5]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 
        3*s[1, 2, 7]^2 + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + 
          s[3, 7] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4]) + 
        s[3, 6]*s[2, 3, 4] + s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
        4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
        s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 3*s[1, 2, 7] - s[2, 5, 6]) + 
        (s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] + 
        s[3, 5]*(-s[3, 7] - s[5, 6] + 3*s[1, 2, 7] + s[2, 3, 4] + 
          s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 3, 4, 5, 6, 7]*
   (s[3, 7]*s[2, 5, 6]*(4*s[3, 4]*s[5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]) + (s[5, 7] + s[6, 7])*
     (-((s[3, 4] + s[3, 7] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
        ((s[3, 4] - s[5, 6])^2 - s[1, 2, 7]^2 - 
         (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) - 
      s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - 
      (s[5, 7] + s[6, 7])*((s[3, 7] + s[4, 7])*(-s[3, 4] + s[4, 7] - 
          s[5, 6] + s[1, 2, 7] + s[2, 3, 4]) + s[3, 7]*s[2, 5, 6]) + 
      (s[3, 7] + s[4, 7])*(s[3, 4]^2 + s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
        (s[3, 7] + s[4, 7])*(s[3, 4] - s[4, 7] + s[5, 6] - 3*s[1, 2, 7] - 
          2*s[2, 3, 4] - s[2, 5, 6]) + s[3, 4]*(-2*s[5, 6] + 2*s[1, 2, 7] + 
          s[2, 5, 6]) + (s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
         (s[5, 6] + 3*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 5, 6, 4, 7]*
   (s[5, 7]*((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 5] + s[3, 6] + s[5, 6])*
       (s[3, 4] + s[5, 6] - s[1, 2, 7]) + 
      (s[3, 4]^2 + s[5, 6]*(s[3, 6] - s[4, 5] + s[5, 6]) - 
        (2*s[3, 5] + s[3, 6] + s[4, 5] + s[5, 6])*s[1, 2, 7] - 
        s[3, 4]*(s[3, 6] - s[4, 5] - 2*s[5, 6] + s[1, 2, 7]))*s[2, 3, 4] - 
      (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2) + 
    (s[3, 7] + s[4, 7])*(s[3, 6]*s[4, 5]*s[5, 6] + s[3, 6]*s[5, 6]^2 + 
      s[3, 6]*s[5, 6]*s[5, 7] - (s[5, 7] + s[6, 7])^3 + 
      s[3, 5]^2*(s[5, 6] - s[1, 2, 7]) - s[3, 6]*s[4, 5]*s[1, 2, 7] - 
      2*s[3, 6]*s[5, 6]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[1, 2, 7] - 
      s[5, 6]^2*s[1, 2, 7] - s[3, 6]*s[5, 7]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      s[3, 6]*s[1, 2, 7]^2 + s[4, 5]*s[1, 2, 7]^2 + 2*s[5, 6]*s[1, 2, 7]^2 + 
      s[5, 7]*s[1, 2, 7]^2 - s[1, 2, 7]^3 - s[4, 5]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      (s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] + 
        s[2, 3, 4]) + (s[5, 7] + s[6, 7])^2*(2*s[3, 4] + s[3, 5] - s[3, 7] + 
        s[4, 5] - s[4, 7] + s[5, 6] + s[5, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 
        2*s[2, 5, 6]) + (s[5, 6]^2 + s[5, 6]*s[5, 7] + s[5, 6]*s[1, 2, 7] + 
        s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + 
        s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + s[4, 5]*(s[5, 6] - s[5, 7] + 
          s[1, 2, 7]) - s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - 
      (s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
      s[3, 4]^2*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + 
        s[2, 5, 6]) + s[3, 5]*(s[5, 6]^2 + s[5, 6]*s[5, 7] + 
        s[3, 6]*(s[5, 6] - s[1, 2, 7]) + s[4, 5]*(s[5, 6] - s[1, 2, 7]) - 
        3*s[5, 6]*s[1, 2, 7] - 3*s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 - 
        s[5, 7]*s[2, 3, 4] - (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6]) + 
      s[3, 4]*(s[3, 5]^2 + s[4, 5]*s[5, 6] + s[5, 6]^2 + 2*s[4, 5]*s[5, 7] + 
        s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 6] + s[4, 5] + 2*s[5, 6] + s[5, 7] - 
          3*s[1, 2, 7]) - 2*s[4, 5]*s[1, 2, 7] - 3*s[5, 6]*s[1, 2, 7] - 
        2*s[5, 7]*s[1, 2, 7] + 2*s[1, 2, 7]^2 - s[5, 7]*s[2, 3, 4] + 
        (-s[4, 5] + 2*s[5, 6] + s[1, 2, 7])*s[2, 5, 6] - s[2, 5, 6]^2 + 
        s[3, 6]*(s[4, 5] + s[5, 6] - s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
      (s[5, 7] + s[6, 7])*(-s[3, 4]^2 - s[3, 6]*s[5, 6] - s[4, 5]*s[5, 7] + 
        s[3, 6]*s[1, 2, 7] + 2*s[4, 5]*s[1, 2, 7] + 3*s[5, 6]*s[1, 2, 7] + 
        2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + 
        s[5, 6]*s[2, 3, 4] - s[1, 2, 7]*s[2, 3, 4] + (s[3, 7] + s[4, 7])*
         (2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
          s[2, 5, 6]) - s[3, 4]*(s[3, 5] - s[3, 6] + 2*s[4, 5] + s[5, 6] + 
          s[5, 7] - 4*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) + 
        (s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - 
        s[2, 5, 6]^2 + s[3, 5]*(-s[5, 6] - s[5, 7] + 3*s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 4, 7, 6]*A2[2, 1, 3, 4, 5, 6, 7]*
   (-(s[5, 7]*(s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
      ((s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[5, 6] - s[1, 2, 7]) - 
       (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])) - 
    (s[3, 7] + s[4, 7])^2*((s[5, 7] + s[6, 7])^2 + 
      s[5, 7]*(s[3, 4] + s[3, 5] + s[4, 5] + s[2, 3, 4]) - 
      (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] + 
        s[5, 7] - s[1, 2, 7] - s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (s[5, 7]*(2*(s[3, 4] + s[3, 5] + s[4, 5])*(s[3, 4] - s[1, 2, 7]) - 
        (s[3, 4] + s[3, 5] + s[4, 5] + 2*s[1, 2, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) + (s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + 
        s[5, 6]*s[5, 7] - s[3, 4]*(s[3, 5] + s[4, 5] - 3*s[5, 6] - 
          s[1, 2, 7]) + s[4, 5]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
        s[1, 2, 7]^2 + s[3, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) - 
        s[5, 7]*s[2, 3, 4])*s[2, 5, 6] - (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       s[2, 5, 6]^2 + (s[5, 7] + s[6, 7])*(-2*s[3, 4]^2 - s[4, 5]*s[5, 7] + 
        2*s[4, 5]*s[1, 2, 7] + 2*s[5, 6]*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7] - 
        2*s[1, 2, 7]^2 + s[4, 5]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 
        s[1, 2, 7]*s[2, 3, 4] + (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + 
          s[4, 5] + s[5, 6] - s[6, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 
          2*s[2, 5, 6]) + (s[4, 5] + s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*
         s[2, 5, 6] - s[2, 5, 6]^2 + s[3, 5]*(-s[5, 7] + 2*s[1, 2, 7] + 
          s[2, 3, 4] + s[2, 5, 6]) + s[3, 4]*(-2*s[3, 5] - 2*s[4, 5] - 
          s[5, 7] + 4*s[1, 2, 7] + 2*s[2, 3, 4] + s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 3, 7, 4, 6]*
   (-2*s[3, 7]^2*s[4, 5]^2 - 2*s[3, 7]*(s[3, 7] + s[4, 7])^3 - 
    2*s[3, 7]^2*s[4, 5]*s[5, 6] + s[3, 7]*s[4, 5]^2*s[5, 6] - 
    s[3, 7]^2*s[5, 6]^2 + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    2*s[3, 7]^2*s[4, 5]*s[5, 7] - 2*s[3, 7]*s[4, 5]^2*s[5, 7] - 
    2*s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + s[4, 5]^2*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[4, 5]*s[5, 6]^2*s[5, 7] - 
    2*s[3, 7]^2*s[5, 7]^2 + 2*s[3, 7]*s[4, 5]*s[5, 7]^2 - 
    2*s[4, 5]^2*s[5, 7]^2 + 2*s[3, 7]*s[5, 6]*s[5, 7]^2 - 
    2*s[4, 5]*s[5, 6]*s[5, 7]^2 + 2*s[3, 7]^2*s[4, 5]*s[1, 2, 7] + 
    s[3, 7]*s[4, 5]^2*s[1, 2, 7] + 2*s[3, 7]^2*s[5, 7]*s[1, 2, 7] + 
    2*s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + s[4, 5]^2*s[5, 7]*s[1, 2, 7] + 
    2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] + 2*s[4, 5]*s[5, 7]^2*s[1, 2, 7] + 
    s[3, 7]^2*s[1, 2, 7]^2 - s[3, 7]*s[4, 5]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 5]^2*(-2*s[3, 7]^2 + s[3, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) + 
      s[5, 7]*(s[5, 6] - 2*s[5, 7] + s[1, 2, 7])) + 
    s[3, 5]*(-2*s[3, 7]^2*(2*s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7]) + 
      s[5, 7]*(2*s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[5, 6] - 2*s[5, 7] + 
        s[1, 2, 7]) + s[3, 7]*(s[5, 6]^2 - 2*s[5, 6]*s[5, 7] + 2*s[5, 7]^2 + 
        2*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + 2*s[4, 5]*
         (s[5, 6] - 2*s[5, 7] + s[1, 2, 7]))) + (s[3, 7] + s[4, 7])^2*
     (-3*s[3, 4]*s[3, 7] + 2*s[3, 7]^2 - 3*s[3, 7]*(s[5, 7] + s[6, 7]) + 
      s[3, 7]*(s[5, 6] - s[5, 7] - 3*s[1, 2, 7]) + 
      s[5, 7]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - s[2, 3, 4])) + 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 
    2*s[5, 6]*s[5, 7]^2*s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    2*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*((s[5, 6] - s[1, 2, 7])*(-2*s[3, 7] + s[5, 6] + s[5, 7] + 
        s[1, 2, 7]) - 2*s[5, 7]*s[2, 3, 4])*s[2, 5, 6] + 
    s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    (s[5, 7] + s[6, 7])*(-(s[3, 4]^2*s[3, 7]) + 2*s[3, 7]^2*s[4, 5] + 
      s[3, 7]*s[4, 5]^2 + 3*s[3, 7]^2*s[5, 7] - s[3, 7]*s[4, 5]*s[5, 7] + 
      2*s[4, 5]^2*s[5, 7] - s[3, 7]*s[5, 6]*s[5, 7] + 
      2*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      s[3, 5]^2*(s[3, 7] + 2*s[5, 7]) + s[3, 5]*(2*s[3, 7]^2 + 
        s[3, 7]*(2*s[4, 5] - s[5, 7] - 2*s[1, 2, 7]) + 
        2*s[5, 7]*(2*s[4, 5] + s[5, 6] - s[1, 2, 7])) + 
      2*s[3, 7]^2*s[1, 2, 7] - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] - 2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4]^2 + 
      2*s[3, 4]*(2*s[3, 7]^2 + s[3, 7]*(s[5, 7] - s[1, 2, 7]) + 
        s[5, 7]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4])) + 
      s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - 
        s[5, 7] - s[2, 5, 6]) + 2*s[3, 7]*(s[3, 7] - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + s[3, 4]^2*(s[3, 7]^2 + 
      s[3, 5]*(s[3, 7] + s[5, 7]) + s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + 
        s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + 
        s[2, 5, 6])) + s[3, 4]*(s[3, 5]^2*(s[3, 7] + s[5, 7]) + 
      2*s[3, 5]*(-s[3, 7]^2 + s[3, 7]*(s[4, 5] + s[5, 6] - s[5, 7]) + 
        (s[4, 5] + s[5, 6] - s[5, 7])*s[5, 7]) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - s[1, 2, 7])*(s[4, 5] + s[5, 6] - 
          2*s[5, 7] + s[1, 2, 7]) + 2*(s[5, 6] - s[5, 7])*s[2, 3, 4] - 
        s[2, 3, 4]^2) - 2*s[3, 7]^2*(s[4, 5] + s[5, 6] + s[5, 7] - 
        2*s[1, 2, 7] + s[2, 5, 6]) + s[3, 7]*(s[4, 5]^2 + s[5, 6]^2 + 
        2*s[4, 5]*(s[5, 6] - s[5, 7]) - 2*s[5, 6]*s[5, 7] + 
        6*s[5, 7]*s[1, 2, 7] - s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
        (2*s[5, 6] + s[5, 7])*s[2, 5, 6] - s[2, 5, 6]^2)) + 
    (s[3, 7] + s[4, 7])*(-(s[3, 4]^2*s[3, 7]) + 2*s[3, 7]*s[4, 5]^2 - 
      s[3, 7]^2*s[5, 6] + 2*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 6]^2 + 
      s[3, 7]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + s[4, 5]^2*s[5, 7] + 
      2*s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] + 3*s[3, 7]*s[5, 7]^2 - 
      2*s[4, 5]*s[5, 7]^2 - 2*s[5, 6]*s[5, 7]^2 + 
      s[3, 5]^2*(2*s[3, 7] + s[5, 7]) + 
      s[3, 5]*(2*(s[4, 5] + s[5, 6] - s[5, 7])*s[5, 7] + 
        s[3, 7]*(4*s[4, 5] + 2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7])) + 
      3*s[3, 7]^2*s[1, 2, 7] - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]^2*s[1, 2, 7] - 
      s[3, 7]*s[1, 2, 7]^2 - s[5, 7]*s[1, 2, 7]^2 + 2*s[5, 7]^2*s[2, 3, 4] - 
      2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 7]*(2*s[5, 6] - s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6] - 
      2*s[3, 7]*s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*(4*s[3, 4]*s[3, 7] - 
        3*s[3, 7]^2 + 2*s[3, 7]*s[4, 5] + 2*s[3, 5]*(s[3, 7] - s[5, 7]) + 
        4*s[3, 7]*s[5, 7] - 2*s[4, 5]*s[5, 7] - 2*s[5, 6]*s[5, 7] + 
        s[3, 7]*(s[5, 7] + s[6, 7]) + 2*s[3, 7]*s[1, 2, 7] + 
        2*s[5, 7]*s[1, 2, 7] + 2*s[5, 7]*s[2, 3, 4] + 2*s[3, 7]*s[2, 5, 6]) + 
      s[3, 4]*(3*s[3, 7]^2 + 2*s[3, 5]*(s[3, 7] + s[5, 7]) + 
        2*s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(2*s[4, 5] + 2*s[5, 6] + 3*s[5, 7] - 4*s[1, 2, 7] + 
          2*s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 3, 7, 4, 6]*
   (-(s[3, 6]*s[3, 7]^2*s[5, 6]) + s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] - 
    s[3, 7]^2*s[5, 6]^2 + s[3, 7]*s[4, 5]*s[5, 6]^2 - 
    s[3, 6]*s[3, 7]^2*s[5, 7] + 2*s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] + 
    s[3, 7]^2*s[4, 5]*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + 
    s[3, 7]^2*s[5, 6]*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + 
    s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 6]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 7]^2 + 
    2*s[3, 7]^2*s[5, 7]^2 - s[3, 7]*s[4, 5]*s[5, 7]^2 - 
    s[3, 7]*s[5, 6]*s[5, 7]^2 + s[4, 5]*s[5, 6]*s[5, 7]^2 + 
    s[5, 6]^2*s[5, 7]^2 + s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7])) + 
    s[3, 6]*s[3, 7]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] + 
    s[3, 7]^2*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] - 2*s[3, 6]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] + 
    2*s[3, 7]*s[5, 7]^2*s[1, 2, 7] - s[4, 5]*s[5, 7]^2*s[1, 2, 7] - 
    2*s[5, 6]*s[5, 7]^2*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[5, 7]^2*s[1, 2, 7]^2 - s[5, 7]*s[1, 2, 7]^3 + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6] - 
      s[1, 2, 7] - s[2, 3, 4]) - s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[4, 5]*s[5, 7]*s[2, 3, 4] - s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
    s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + 2*s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    2*s[4, 5]*s[5, 7]^2*s[2, 3, 4] - 3*s[5, 6]*s[5, 7]^2*s[2, 3, 4] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    3*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + s[3, 7]*(-(s[4, 5]*s[5, 6]) + 
      s[5, 6]^2 + s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + 
      s[3, 6]*(2*s[3, 7] + s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
      s[4, 5]*s[1, 2, 7] - s[5, 6]*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7] + 
      s[3, 7]*(-s[5, 6] - 2*s[5, 7] + s[1, 2, 7]) - 2*s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
      s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 7] + s[5, 7]) - 
      s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(-(s[3, 7]^2*s[5, 6]) + s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 + s[3, 7]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + 
      2*s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] + 
      s[5, 6]^2*s[5, 7] - s[3, 7]*s[5, 7]^2 + s[4, 5]*s[5, 7]^2 + 
      s[5, 6]*s[5, 7]^2 + s[3, 5]^2*(s[3, 7] + s[5, 7]) + 
      s[3, 5]*(-s[3, 7]^2 + s[3, 6]*(s[3, 7] + s[5, 7]) + 
        s[5, 7]*(s[4, 5] + 2*s[5, 6] + s[5, 7] - 3*s[1, 2, 7]) + 
        s[3, 7]*(s[4, 5] + 2*(s[5, 6] + s[5, 7]) - s[1, 2, 7])) - 
      s[3, 7]*s[5, 6]*s[1, 2, 7] + s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 3*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      s[5, 7]^2*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]^2*s[2, 3, 4] + 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 6]*(-s[3, 7]^2 + s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + 
          s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - 
          s[2, 5, 6])) + s[3, 7]*(-s[3, 7] + s[4, 5] + 2*s[5, 6] + 
        3*s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    (s[3, 7] + s[4, 7])*(s[3, 6]*s[3, 7]*s[5, 6] + s[3, 7]*s[5, 6]^2 - 
      s[3, 5]^2*s[5, 7] + s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]^2*s[5, 7] - 
      s[3, 6]*s[4, 5]*s[5, 7] - 2*s[3, 7]*s[4, 5]*s[5, 7] - 
      s[3, 6]*s[5, 6]*s[5, 7] - s[3, 7]*s[5, 6]*s[5, 7] - 
      s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] - s[4, 5]*s[5, 7]^2 - 
      s[5, 6]*s[5, 7]^2 - s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 6]*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7] + 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] + 3*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
      s[5, 7]^2*s[1, 2, 7] - 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[3, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[5, 7]^2*s[2, 3, 4] - 
      3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 5]*(-(s[5, 7]*(s[3, 6] + s[4, 5] + 2*s[5, 6] + s[5, 7] - 
           3*s[1, 2, 7] - 2*s[2, 3, 4])) + s[3, 7]*(s[5, 6] - s[5, 7] - 
          s[1, 2, 7] - 2*s[2, 5, 6])) + s[3, 7]*(-2*s[3, 6] + s[5, 6] + 
        s[5, 7] - s[1, 2, 7])*s[2, 5, 6] - 2*s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 4]*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] + 
        s[3, 5]*(s[3, 7] - 2*s[5, 7]) - 2*s[4, 5]*s[5, 7] - 
        2*s[5, 6]*s[5, 7] + 2*s[5, 7]*s[1, 2, 7] + s[3, 7]*s[2, 5, 6]) - 
      (s[5, 7] + s[6, 7])*(-(s[3, 4]*s[3, 7]) + s[3, 6]*s[3, 7] + 
        s[3, 5]*(s[3, 7] - s[5, 7]) - (s[4, 5] + s[5, 6])*s[5, 7] + 
        s[3, 7]*(s[5, 7] + s[6, 7]) + s[3, 7]*s[1, 2, 7] + 
        s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + 3*s[3, 7]*s[2, 5, 6])) + 
    s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*
         (s[5, 6] - s[1, 2, 7]) + 2*(-s[5, 7] + s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]^2*(-s[5, 6] + s[1, 2, 7] + 2*s[2, 5, 6]) + 
      s[3, 7]*(s[5, 6]^2 + s[5, 6]*(2*s[5, 7] - s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7]) - 
        2*s[5, 7]*(s[1, 2, 7] + s[2, 3, 4]) + 2*(s[5, 7] - s[1, 2, 7])*
         s[2, 5, 6])) + (s[5, 7] + s[6, 7])*(s[3, 4]^2*s[3, 7] - 
      s[3, 5]^2*s[3, 7] + s[3, 6]*s[3, 7]^2 - s[3, 6]*s[3, 7]*s[4, 5] - 
      s[3, 6]*s[3, 7]*s[5, 7] - 2*s[3, 7]^2*s[5, 7] + 
      2*s[3, 7]*s[4, 5]*s[5, 7] + 2*s[3, 7]*s[5, 6]*s[5, 7] - 
      s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      s[3, 7]^2*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      3*s[3, 7]*s[5, 7]*s[1, 2, 7] + s[4, 5]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7]^2 - 
      3*s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      3*s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (-s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - s[5, 7] - s[2, 5, 6]) - 
      s[3, 7]*(s[3, 6] - 3*s[3, 7] + s[4, 5] + s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 - s[3, 4]*(s[3, 6]*s[3, 7] + s[3, 7]^2 + 
        s[5, 7]*(s[3, 5] + s[4, 5] + s[5, 6] - s[1, 2, 7] - 3*s[2, 3, 4]) + 
        s[3, 7]*(-s[4, 5] - 3*s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6])) + 
      s[3, 5]*(-(s[3, 6]*s[3, 7]) + s[3, 7]^2 + 
        s[5, 7]*(-s[5, 6] + s[1, 2, 7] + 2*s[2, 3, 4]) - 
        s[3, 7]*(s[4, 5] - s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 3, 4, 7, 6]*
   (s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6]^2 + 
    s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] - (s[3, 7] + s[4, 7])^3*s[5, 7] + 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 6]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[5, 6]^2*s[5, 7] - s[3, 7]*s[4, 5]*s[5, 7]^2 - 
    2*s[3, 7]*s[5, 6]*s[5, 7]^2 + s[4, 5]*s[5, 6]*s[5, 7]^2 + 
    s[5, 6]^2*s[5, 7]^2 + s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) - s[3, 6]*s[3, 7]*s[4, 5]*
     s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - 
    2*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[4, 5]*s[5, 7]*
     s[1, 2, 7] - 2*s[3, 6]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]*s[5, 7]^2*
     s[1, 2, 7] - s[4, 5]*s[5, 7]^2*s[1, 2, 7] - 2*s[5, 6]*s[5, 7]^2*
     s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]^2 + s[4, 5]*s[5, 7]*s[1, 2, 7]^2 + 
    2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + s[5, 7]^2*s[1, 2, 7]^2 - 
    s[5, 7]*s[1, 2, 7]^3 - s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] - 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    2*s[4, 5]*s[5, 7]^2*s[2, 3, 4] - 3*s[5, 6]*s[5, 7]^2*s[2, 3, 4] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[4, 5]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 3*s[5, 7]^2*s[1, 2, 7]*
     s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 2*s[5, 7]^2*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 2*s[5, 6] - s[5, 7] - s[6, 7] - 
      3*s[1, 2, 7] - 2*s[2, 3, 4] - s[2, 5, 6]) - 
    s[3, 7]*(-s[5, 6]^2 + s[5, 6]*s[5, 7] + s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] + s[3, 6]*(-s[5, 6] + s[1, 2, 7]) + 
      s[4, 5]*(s[5, 6] - s[5, 7] + s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
      s[4, 5]*s[5, 7] + s[5, 6]*s[5, 7] + s[3, 5]*(s[3, 7] + s[5, 7]) - 
      s[5, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 4]*(s[3, 7]*s[4, 5]*s[5, 6] + s[3, 7]*s[5, 6]^2 + 
      s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] + s[5, 6]^2*s[5, 7] - 
      s[3, 7]*s[5, 7]^2 + s[4, 5]*s[5, 7]^2 + s[5, 6]*s[5, 7]^2 + 
      s[3, 5]^2*(s[3, 7] + s[5, 7]) - s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      2*s[4, 5]*s[5, 7]*s[1, 2, 7] - 3*s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      s[5, 7]^2*s[1, 2, 7] + 2*s[5, 7]*s[1, 2, 7]^2 + 
      s[3, 5]*((s[3, 7] + s[5, 7])*(s[3, 6] + s[4, 5] + 2*s[5, 6] + 
          s[5, 7]) - (s[3, 7] + 3*s[5, 7])*s[1, 2, 7]) + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]^2*s[2, 3, 4] + 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 6]*(s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] + s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] - s[2, 5, 6])) + 
      s[3, 7]*(s[4, 5] + 2*(s[5, 6] + s[5, 7]) - s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2) + (s[3, 7] + s[4, 7])*s[5, 7]*
     (-(s[3, 6]*s[3, 7]) - 2*s[3, 6]*s[5, 6] - s[3, 7]*s[5, 6] + 
      s[4, 5]*s[5, 6] - s[5, 6]^2 + s[3, 6]*s[5, 7] + 2*s[3, 7]*s[5, 7] - 
      s[4, 5]*s[5, 7] + 2*s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 
      s[4, 5]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
      3*s[1, 2, 7]^2 + (s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] - s[3, 7] + 
        s[4, 5] + 2*s[5, 6] - 2*s[1, 2, 7] - 3*s[2, 3, 4]) + 
      s[3, 6]*s[2, 3, 4] + s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 
      2*s[5, 7]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - 
      s[3, 4]*(s[3, 5] + s[4, 5] + s[5, 6] - 3*s[1, 2, 7] - s[2, 5, 6]) + 
      (s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] + 
      s[3, 5]*(-s[3, 7] - s[5, 6] + 3*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6])) + s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] + s[5, 7] - 2*s[1, 2, 7])*
         (s[5, 6] - s[1, 2, 7]) + 2*(-s[5, 7] + s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(s[5, 6]^2 + s[5, 6]*(s[5, 7] - s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] + s[5, 7] - s[1, 2, 7]) - 
        s[5, 7]*(s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4]) + 
        (s[5, 7] - 2*s[1, 2, 7])*s[2, 5, 6])) + (s[5, 7] + s[6, 7])*
     (s[3, 4]^2*s[3, 7] - s[3, 5]^2*s[3, 7] - s[3, 6]*s[3, 7]*s[4, 5] - 
      s[3, 6]*s[3, 7]*s[5, 7] + 2*s[3, 7]*s[4, 5]*s[5, 7] + 
      s[3, 7]*s[5, 6]*s[5, 7] - s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] + 
      s[3, 7]*s[5, 7]^2 - s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      2*s[3, 7]*s[5, 7]*s[1, 2, 7] + s[4, 5]*s[5, 7]*s[1, 2, 7] + 
      2*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[5, 7]*s[1, 2, 7]^2 - 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + 2*s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      3*s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      2*s[5, 7]*s[2, 3, 4]^2 - s[3, 7]*(s[3, 6] + s[4, 5] + s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[4, 5] + s[5, 7] + s[2, 5, 6]) - 
      s[3, 4]*(s[3, 6]*s[3, 7] + s[5, 7]*(s[3, 5] + s[4, 5] + s[5, 6] - 
          s[1, 2, 7] - 3*s[2, 3, 4]) + s[3, 7]*(-s[4, 5] - 2*s[5, 7] + 
          s[1, 2, 7] + 2*s[2, 5, 6])) - s[3, 5]*(s[3, 6]*s[3, 7] + 
        s[5, 7]*(s[5, 6] - s[1, 2, 7] - 2*s[2, 3, 4]) + 
        s[3, 7]*(s[4, 5] - s[5, 7] + s[1, 2, 7] + 2*s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 6, 7, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[3, 4]^3*s[5, 7]) - (s[3, 7] + s[4, 7])^3*s[5, 7] - 
    s[3, 4]^2*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] - s[1, 2, 7] - 
      2*s[2, 3, 4]) + s[5, 7]*
     (((s[3, 7] - s[1, 2, 7])*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 6]*(2*s[3, 7] + s[5, 6] - s[1, 2, 7]))*(s[5, 6] - s[1, 2, 7]) + 
      (s[5, 6]^2 - s[3, 6]*(s[3, 7] + s[5, 6] - s[1, 2, 7]) + 
        (s[3, 7] + s[5, 6])*s[1, 2, 7] - 2*s[1, 2, 7]^2)*s[2, 3, 4] - 
      (s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2) + 
    s[3, 7]*(s[5, 6]^2 + s[3, 6]*(s[5, 6] - s[1, 2, 7]) - 
      s[5, 6]*s[1, 2, 7] - s[5, 7]*(2*s[1, 2, 7] + s[2, 3, 4]))*s[2, 5, 6] - 
    s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 - s[3, 7]*(s[5, 7] + s[6, 7])*
     (s[3, 5] + s[3, 6] + s[5, 6] + s[2, 5, 6])*(s[5, 7] + s[2, 5, 6]) + 
    s[3, 5]*(s[5, 7]*((s[5, 6] - s[1, 2, 7])*(2*s[3, 7] + s[5, 6] - 
          s[1, 2, 7]) - (s[3, 7] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(s[5, 6] - s[1, 2, 7])*s[2, 5, 6]) + 
    (s[3, 7] + s[4, 7])^2*(s[5, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
        2*s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4]) - (s[5, 7] + s[6, 7])*
       (s[5, 7] + s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     ((s[5, 7] + s[6, 7])*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
        2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*(s[5, 7] + s[2, 5, 6]) + 
      s[5, 7]*(s[3, 4]^2 - (s[3, 5] + s[3, 6])*s[3, 7] - 2*s[3, 6]*s[5, 6] - 
        s[3, 7]*s[5, 6] - s[5, 6]^2 + 2*s[3, 6]*s[1, 2, 7] + 
        2*s[3, 7]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + 
        2*s[3, 4]*(-s[5, 6] + s[1, 2, 7]) + s[3, 6]*s[2, 3, 4] + 
        s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] - 4*s[1, 2, 7]*s[2, 3, 4] - 
        s[2, 3, 4]^2 + s[3, 5]*(-2*s[5, 6] + 2*s[1, 2, 7] + s[2, 3, 4]) - 
        s[3, 7]*s[2, 5, 6])) + 
    s[3, 4]*(s[5, 7]*((s[5, 6] - s[1, 2, 7])^2 + 
        (s[3, 5] + s[3, 6] + s[5, 6])*s[2, 3, 4] - s[2, 3, 4]^2) + 
      s[3, 7]*(s[5, 7]*s[2, 3, 4] - s[2, 5, 6]*(s[3, 5] + s[3, 6] + 
          s[2, 5, 6]) + s[5, 6]*(2*s[5, 7] + 3*s[2, 5, 6])))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 3, 4, 5, 7, 6]*
   (-(s[3, 4]^3*s[5, 7]) - (s[3, 7] + s[4, 7])^3*s[5, 7] + 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] + s[3, 6]*s[5, 6]^2*s[5, 7] + 
    s[3, 7]*s[5, 6]^2*s[5, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7]^2 + 
    s[5, 6]^2*s[5, 7]^2 - 2*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] - 
    2*s[3, 6]*s[5, 6]*s[5, 7]*s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[5, 7]*
     s[1, 2, 7] - s[5, 6]^2*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]*s[5, 7]^2*
     s[1, 2, 7] - 2*s[5, 6]*s[5, 7]^2*s[1, 2, 7] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[1, 2, 7]^2 + 
    2*s[5, 6]*s[5, 7]*s[1, 2, 7]^2 + s[5, 7]^2*s[1, 2, 7]^2 - 
    s[5, 7]*s[1, 2, 7]^3 - s[3, 4]^2*s[5, 7]*(s[3, 5] + s[3, 6] + s[3, 7] + 
      s[5, 7] - s[1, 2, 7] - 2*s[2, 3, 4]) - s[3, 6]*s[3, 7]*s[5, 7]*
     s[2, 3, 4] - s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[5, 6]^2*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[5, 7]^2*s[2, 3, 4] - 
    3*s[5, 6]*s[5, 7]^2*s[2, 3, 4] + s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + 3*s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 
    2*s[5, 7]^2*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + s[3, 7] + 
      2*s[5, 6] - s[5, 7] - s[6, 7] - 3*s[1, 2, 7] - 2*s[2, 3, 4] - 
      s[2, 5, 6]) + s[3, 7]*(s[5, 6]^2 + s[3, 6]*(s[5, 6] - s[1, 2, 7]) - 
      s[5, 6]*(s[5, 7] + s[1, 2, 7]) - s[5, 7]*(s[1, 2, 7] + s[2, 3, 4]))*
     s[2, 5, 6] - s[3, 7]*(s[5, 6] + s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 5]*(s[5, 7]*((s[5, 6] - s[1, 2, 7])*(2*s[3, 7] + s[5, 6] - 
          s[1, 2, 7]) - (s[3, 7] + s[5, 6] - s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]*(s[5, 6] - s[1, 2, 7])*s[2, 5, 6]) - 
    (s[5, 7] + s[6, 7])*(s[5, 7]*(-s[3, 4]^2 + s[3, 5]*s[3, 7] + 
        s[3, 6]*s[3, 7] - s[3, 7]*s[5, 6] + s[5, 6]^2 - s[3, 7]*s[5, 7] + 
        2*(s[3, 7] - s[5, 6])*s[1, 2, 7] + s[1, 2, 7]^2 + 
        (-s[3, 4] + s[3, 7] - 3*s[5, 6] + 3*s[1, 2, 7])*s[2, 3, 4] + 
        2*s[2, 3, 4]^2) + s[3, 7]*(s[3, 4] + s[3, 5] + s[3, 6] + s[1, 2, 7])*
       s[2, 5, 6] + s[3, 7]*s[2, 5, 6]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[5, 7] + s[2, 5, 6])) + (s[3, 7] + s[4, 7])*s[5, 7]*
     (s[3, 4]^2 - (s[3, 5] + s[3, 6])*s[3, 7] - 2*s[3, 6]*s[5, 6] - 
      s[3, 7]*s[5, 6] - s[5, 6]^2 + s[3, 6]*s[5, 7] + 2*s[3, 7]*s[5, 7] + 
      2*s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + 4*s[5, 6]*s[1, 2, 7] + 
      s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[3, 6]*s[2, 3, 4] + 
      s[3, 7]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 2*s[5, 7]*s[2, 3, 4] - 
      4*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 - (s[5, 7] + s[6, 7])*
       (s[3, 7] - 2*s[5, 6] + 2*s[1, 2, 7] + 3*s[2, 3, 4]) + 
      (s[3, 6] + 2*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] + 
      s[3, 4]*(-2*s[5, 6] + s[5, 7] + 2*s[1, 2, 7] + s[2, 5, 6]) + 
      s[3, 5]*(-2*s[5, 6] + s[5, 7] + 2*s[1, 2, 7] + s[2, 3, 4] + 
        s[2, 5, 6])) + s[3, 4]*(s[5, 7]*((s[5, 6] - s[1, 2, 7])^2 + 
        (s[3, 5] + s[3, 6] + s[5, 6] - s[5, 7])*s[2, 3, 4] - s[2, 3, 4]^2) + 
      s[3, 7]*(-(s[2, 5, 6]*(s[3, 5] + s[3, 6] + s[2, 5, 6])) + 
        s[5, 7]*(s[2, 3, 4] + s[2, 5, 6]) + s[5, 6]*(2*s[5, 7] + 
          3*s[2, 5, 6])))))/4 + 
 (A1[1, 2, 5, 6, 3, 7, 4]*A2[2, 1, 5, 6, 3, 7, 4]*
   (s[3, 7]*(s[5, 7] + s[6, 7])^2*(s[3, 4] - s[4, 7] + s[5, 6] - s[1, 2, 7] - 
      s[2, 3, 4] - s[2, 5, 6]) + 2*s[3, 7]*(s[3, 7] + s[4, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*s[2, 5, 6] + 
    s[3, 7]*(s[3, 4] - 2*s[3, 7] + s[5, 6] + s[1, 2, 7])*
     (s[3, 4] + s[5, 6] - s[1, 2, 7] - s[2, 5, 6])*s[2, 5, 6] + 
    (s[5, 7] + s[6, 7])*(s[3, 4]^2*s[2, 3, 4] + (s[5, 6] + s[1, 2, 7])*
       (s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*s[2, 3, 4] + 
      2*s[3, 7]^2*(s[1, 2, 7] + s[2, 5, 6]) + 
      s[3, 7]*((s[5, 6] - s[1, 2, 7])*(2*s[1, 2, 7] + s[2, 3, 4]) + 
        (s[5, 6] - 3*s[1, 2, 7] - 2*s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2) + 
      s[3, 4]*((2*s[5, 6] - s[2, 3, 4])*s[2, 3, 4] + 
        s[3, 7]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])) + 
      (s[3, 7] + s[4, 7])*(s[3, 4]*s[3, 7] + s[3, 7]^2 - 
        (s[3, 7] + s[4, 7])*(s[3, 7] + s[2, 3, 4]) - 
        s[2, 3, 4]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
        s[3, 7]*(s[5, 6] - 3*(s[1, 2, 7] + s[2, 5, 6]))))))/4 + 
 (A1[1, 2, 3, 5, 7, 6, 4]*A2[2, 1, 5, 6, 3, 7, 4]*
   (-2*s[3, 6]*s[3, 7]^2*s[5, 6] - s[3, 6]*s[3, 7]*s[5, 6]^2 - 
    2*s[3, 7]^2*s[5, 6]^2 - s[3, 7]*s[5, 6]^3 - 2*s[3, 6]*s[3, 7]*s[5, 6]*
     s[5, 7] - s[3, 7]*s[5, 6]^2*s[5, 7] + 2*s[3, 6]*s[3, 7]^2*s[1, 2, 7] + 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] + 2*s[3, 7]^2*s[5, 6]*s[1, 2, 7] + 
    2*s[3, 7]*s[5, 6]^2*s[1, 2, 7] + 2*s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 
    2*s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[1, 2, 7]^2 - 
    s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - s[3, 7]*s[5, 7]*s[1, 2, 7]^2 - 
    s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[3, 7]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] + s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    s[5, 7]*s[1, 2, 7]^2*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 - 
    s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 - (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 7] + s[2, 3, 4]) + s[3, 7]*(2*s[5, 6]^2 - 
      s[3, 7]*(s[5, 7] - 2*s[1, 2, 7]) + s[5, 6]*(s[5, 7] - s[1, 2, 7]) + 
      s[3, 6]*(2*s[3, 7] + s[5, 6] + s[5, 7] - s[1, 2, 7]) - s[1, 2, 7]^2 - 
      s[5, 7]*s[2, 3, 4])*s[2, 5, 6] + s[3, 7]*(2*s[3, 7] - s[5, 6] - 
      s[1, 2, 7])*s[2, 5, 6]^2 + s[3, 4]^2*(s[3, 5]*s[3, 7] + 
      s[3, 6]*s[3, 7] + s[3, 7]*s[5, 6] - s[3, 7]*s[5, 7] + 
      s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6]) + 
    s[3, 5]*(-((s[5, 6] - s[1, 2, 7])*(s[3, 7]*(2*s[3, 7] + s[5, 6] + 
           2*s[5, 7] - s[1, 2, 7]) + s[5, 7]*s[2, 3, 4])) + 
      s[3, 7]*(2*s[3, 7] + s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6]) + 
    s[3, 4]*(-2*s[3, 5]*s[3, 7]^2 - 2*s[3, 6]*s[3, 7]^2 - 
      2*s[3, 7]^2*s[5, 6] + 2*s[3, 7]^2*s[5, 7] + 2*s[3, 7]*s[5, 7]*
       s[1, 2, 7] + s[3, 5]*s[5, 7]*s[2, 3, 4] + s[3, 6]*s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + 3*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 - s[3, 7]*(s[3, 5] + s[3, 6] + 2*s[3, 7] - 
        s[5, 6] - 2*s[5, 7])*s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4]^2 + s[3, 6]*s[3, 7] + 
      2*s[3, 6]*s[5, 6] + s[3, 7]*s[5, 6] + s[5, 6]^2 + s[3, 6]*s[5, 7] - 
      2*s[3, 6]*s[1, 2, 7] + 2*s[3, 7]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - 
      s[1, 2, 7]^2 - s[3, 6]*s[2, 3, 4] + s[5, 6]*s[2, 3, 4] + 
      s[3, 4]*(-2*s[3, 7] + s[5, 7] - s[2, 5, 6]) + 
      s[3, 5]*(s[3, 7] + 2*s[5, 6] + s[5, 7] - 2*s[1, 2, 7] - s[2, 3, 4] - 
        s[2, 5, 6]) - (s[3, 6] - 3*s[3, 7] - s[5, 7] + 3*s[1, 2, 7] + 
        s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 - (s[5, 7] + s[6, 7])*
       (s[3, 5] + s[3, 6] - s[3, 7] - s[5, 6] + s[6, 7] + 2*s[1, 2, 7] + 
        s[2, 3, 4] + 2*s[2, 5, 6])) + (s[3, 7] + s[4, 7])*
     (2*s[3, 6]*s[3, 7]*s[5, 6] + 2*s[3, 7]*s[5, 6]^2 + 
      s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]^2*s[5, 7] - 
      2*s[3, 6]*s[3, 7]*s[1, 2, 7] - 2*s[3, 7]*s[5, 6]*s[1, 2, 7] - 
      s[3, 7]*s[5, 7]*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[2, 3, 4] + 
      s[5, 6]*s[5, 7]*s[2, 3, 4] - 2*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
      s[5, 7]*s[2, 3, 4]^2 + s[3, 7]*(s[5, 7] + s[6, 7])*
       (2*s[3, 4] - 2*s[3, 5] - 2*s[3, 6] + s[5, 7] - 2*(s[5, 7] + s[6, 7]) - 
        2*s[1, 2, 7] - 4*s[2, 5, 6]) + s[3, 7]*(-2*s[3, 6] + s[5, 7] - 
        2*s[1, 2, 7])*s[2, 5, 6] - 2*s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 4]*s[3, 7]*(2*s[3, 5] + 2*s[3, 6] + 2*s[5, 6] - s[5, 7] + 
        2*s[2, 5, 6]) + s[3, 5]*(s[5, 7]*s[2, 3, 4] + 
        s[3, 7]*(2*s[5, 6] + s[5, 7] - 2*(s[1, 2, 7] + s[2, 5, 6]))))))/4 + 
 (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 5, 6, 3, 4, 7]*
   (-((s[3, 7] + s[4, 7])^3*s[5, 7]) + (s[3, 7] + s[4, 7])^2*s[5, 7]*
     (s[3, 4] - s[3, 5] + s[3, 7] - s[4, 5] - s[5, 7] - s[6, 7] - 
      2*(s[1, 2, 7] + s[2, 3, 4]) - s[2, 5, 6]) + 
    s[3, 4]^2*(s[3, 5]*s[3, 7] + s[5, 7]*s[2, 3, 4] + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    s[3, 7]*(s[5, 7] + s[6, 7])*(-s[3, 4]^2 + s[5, 6]^2 + 
      2*s[5, 7]*s[1, 2, 7] - 3*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] - 
      s[1, 2, 7]*s[2, 3, 4] + s[5, 6]*(2*s[1, 2, 7] + s[2, 3, 4]) + 
      (s[5, 7] + s[6, 7])*(2*s[3, 4] + s[3, 5] + s[4, 5] + s[5, 6] - 
        s[6, 7] - 3*s[1, 2, 7] - s[2, 3, 4] - 2*s[2, 5, 6]) + 
      (s[5, 7] - 4*s[1, 2, 7] - s[2, 3, 4])*s[2, 5, 6] - s[2, 5, 6]^2 + 
      s[3, 4]*(-2*(s[3, 5] + s[4, 5] + s[5, 6] + s[5, 7] - 2*s[1, 2, 7] - 
          s[2, 3, 4]) + s[2, 5, 6]) + (s[3, 5] + s[4, 5])*
       (2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6])) + 
    s[3, 4]*(s[5, 7]*(s[4, 5] + 3*s[5, 6] - s[1, 2, 7] - s[2, 3, 4])*
       s[2, 3, 4] - s[3, 7]*(2*s[4, 5]*s[1, 2, 7] + 2*s[5, 6]*s[1, 2, 7] + 
        2*s[5, 7]*s[1, 2, 7] - 2*s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + 
        (s[4, 5] - s[5, 6] + s[5, 7] - s[1, 2, 7])*s[2, 5, 6] + 
        s[2, 5, 6]^2) + s[3, 5]*(s[5, 7]*s[2, 3, 4] - 
        s[3, 7]*(2*s[1, 2, 7] + s[2, 5, 6]))) + (s[3, 7] + s[4, 7])*
     (-((s[5, 7] + s[6, 7])*(-(s[3, 7]*s[4, 5]) - s[3, 7]*s[5, 6] - 
         2*s[3, 7]*s[5, 7] + s[4, 5]*s[5, 7] + s[3, 5]*(-s[3, 7] + s[5, 7]) - 
         s[3, 4]*(2*s[3, 7] + s[5, 7]) + s[3, 7]*(s[5, 7] + s[6, 7]) + 
         s[3, 7]*s[1, 2, 7] + s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
      s[5, 7]*(2*s[3, 7]*s[1, 2, 7] - 2*s[4, 5]*s[1, 2, 7] + 
        s[3, 7]*s[2, 3, 4] - s[4, 5]*s[2, 3, 4] - s[5, 6]*s[2, 3, 4] - 
        3*s[1, 2, 7]*s[2, 3, 4] - s[2, 3, 4]^2 + 
        (s[3, 7] - s[4, 5] - s[2, 3, 4])*s[2, 5, 6] + 
        s[3, 4]*(2*(s[3, 5] - s[3, 7] + s[4, 5] + s[5, 6]) + s[2, 5, 6]) - 
        s[3, 5]*(2*s[1, 2, 7] + s[2, 3, 4] + s[2, 5, 6]))) + 
    (s[5, 6] + s[1, 2, 7])*(-(s[5, 7]*s[2, 3, 4]*(s[4, 5] + s[2, 3, 4])) + 
      s[3, 5]*(-(s[5, 7]*s[2, 3, 4]) + s[3, 7]*(-s[5, 6] + s[1, 2, 7] + 
          s[2, 5, 6])) + s[3, 7]*(-s[5, 6]^2 + s[5, 7]*s[1, 2, 7] - 
        s[1, 2, 7]^2 + s[5, 7]*s[2, 3, 4] + (s[5, 7] - 2*s[1, 2, 7])*
         s[2, 5, 6] - s[2, 5, 6]^2 + s[4, 5]*(-s[5, 6] + s[1, 2, 7] + 
          s[2, 5, 6]) + s[5, 6]*(-s[5, 7] + 2*(s[1, 2, 7] + s[2, 5, 6]))))))/
  4 + (A1[1, 2, 5, 3, 7, 4, 6]*A2[2, 1, 3, 5, 7, 6, 4]*
   (s[3, 6]*s[3, 7]^2*s[5, 6] + s[3, 6]*s[3, 7]*s[4, 5]*s[5, 6] + 
    s[3, 6]*s[3, 7]*s[5, 6]^2 - s[3, 6]*s[3, 7]^2*s[5, 7] + 
    2*s[3, 6]*s[3, 7]*s[4, 5]*s[5, 7] + s[3, 7]^2*s[4, 5]*s[5, 7] + 
    s[3, 6]*s[3, 7]*s[5, 6]*s[5, 7] - s[3, 7]^2*s[5, 6]*s[5, 7] + 
    s[3, 6]*s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 6]*s[5, 7] - 
    s[3, 7]*s[5, 6]^2*s[5, 7] + s[4, 5]*s[5, 6]^2*s[5, 7] + 
    s[3, 6]*s[3, 7]*s[5, 7]^2 + 2*s[3, 7]^2*s[5, 7]^2 - 
    s[3, 7]*s[4, 5]*s[5, 7]^2 + s[3, 7]*s[5, 6]*s[5, 7]^2 - 
    s[4, 5]*s[5, 6]*s[5, 7]^2 + s[3, 5]^2*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
      s[3, 7]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7])) - 
    s[3, 6]*s[3, 7]^2*s[1, 2, 7] - s[3, 6]*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
    2*s[3, 6]*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[3, 7]^2*s[5, 6]*s[1, 2, 7] - 
    s[3, 7]*s[4, 5]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 6]^2*s[1, 2, 7] - 
    s[3, 6]*s[3, 7]*s[5, 7]*s[1, 2, 7] + 2*s[3, 7]^2*s[5, 7]*s[1, 2, 7] - 
    s[3, 6]*s[4, 5]*s[5, 7]*s[1, 2, 7] - s[3, 7]*s[4, 5]*s[5, 7]*s[1, 2, 7] + 
    s[3, 7]*s[5, 6]*s[5, 7]*s[1, 2, 7] - s[4, 5]*s[5, 6]*s[5, 7]*s[1, 2, 7] + 
    s[4, 5]*s[5, 7]^2*s[1, 2, 7] + s[3, 6]*s[3, 7]*s[1, 2, 7]^2 + 
    s[3, 7]^2*s[1, 2, 7]^2 + s[3, 7]*s[4, 5]*s[1, 2, 7]^2 + 
    2*s[3, 7]*s[5, 6]*s[1, 2, 7]^2 - s[3, 7]*s[1, 2, 7]^3 + 
    (s[3, 7] + s[4, 7])^2*s[5, 7]*(-s[3, 5] - s[3, 6] - s[3, 7] - s[5, 6] - 
      s[6, 7] - s[2, 3, 4]) + s[3, 6]*s[3, 7]*s[5, 7]*s[2, 3, 4] + 
    s[3, 7]*s[4, 5]*s[5, 7]*s[2, 3, 4] + s[3, 6]*s[5, 6]*s[5, 7]*s[2, 3, 4] + 
    3*s[3, 7]*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[4, 5]*s[5, 6]*s[5, 7]*
     s[2, 3, 4] + s[5, 6]^2*s[5, 7]*s[2, 3, 4] - 2*s[3, 7]*s[5, 7]^2*
     s[2, 3, 4] + 2*s[4, 5]*s[5, 7]^2*s[2, 3, 4] - 
    s[5, 6]*s[5, 7]^2*s[2, 3, 4] - s[3, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 
    2*s[3, 7]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[4, 5]*s[5, 7]*s[1, 2, 7]*
     s[2, 3, 4] - s[5, 6]*s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + 
    s[5, 7]^2*s[1, 2, 7]*s[2, 3, 4] - s[5, 6]*s[5, 7]*s[2, 3, 4]^2 + 
    2*s[5, 7]^2*s[2, 3, 4]^2 - s[5, 7]*s[1, 2, 7]*s[2, 3, 4]^2 + 
    s[3, 7]*(s[4, 5]*s[5, 6] + s[5, 6]^2 - s[4, 5]*s[5, 7] + 
      s[5, 6]*s[5, 7] - s[3, 6]*(2*s[3, 7] + s[5, 6] + s[5, 7] - 
        s[1, 2, 7]) + s[4, 5]*s[1, 2, 7] + s[5, 6]*s[1, 2, 7] - 
      2*s[1, 2, 7]^2 + s[3, 7]*(-3*s[5, 6] + 2*s[5, 7] + 3*s[1, 2, 7]) - 
      2*s[5, 7]*s[2, 3, 4])*s[2, 5, 6] + 
    s[3, 7]*(2*s[3, 7] - s[5, 6] - s[1, 2, 7])*s[2, 5, 6]^2 + 
    s[3, 4]^2*(s[3, 7]^2 + s[3, 5]*(s[3, 7] + s[5, 7]) + 
      s[5, 7]*(s[3, 6] + s[5, 6] - s[5, 7] + s[2, 3, 4]) + 
      s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + s[2, 5, 6])) + 
    (s[5, 7] + s[6, 7])*(-(s[3, 5]^2*s[3, 7]) - s[3, 6]*s[3, 7]^2 - 
      s[3, 6]*s[3, 7]*s[4, 5] - 2*s[3, 6]*s[3, 7]*s[5, 6] - 
      2*s[3, 6]*s[3, 7]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] + s[3, 7]*s[5, 7]^2 + 
      s[3, 4]^2*(-s[3, 7] + s[5, 7]) + 2*s[3, 6]*s[3, 7]*s[1, 2, 7] + 
      s[3, 7]^2*s[1, 2, 7] + s[3, 7]*s[4, 5]*s[1, 2, 7] + 
      2*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[4, 5]*s[5, 7]*s[1, 2, 7] - 
      2*s[3, 7]*s[1, 2, 7]^2 + s[3, 7]*s[5, 7]*s[2, 3, 4] - 
      2*s[4, 5]*s[5, 7]*s[2, 3, 4] + s[5, 6]*s[5, 7]*s[2, 3, 4] - 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - 2*s[5, 7]*s[2, 3, 4]^2 - 
      s[3, 5]*(s[3, 6]*s[3, 7] + s[3, 7]^2 + s[5, 7]*(-s[5, 6] + s[1, 2, 7] + 
          2*s[2, 3, 4]) + s[3, 7]*(s[4, 5] + 2*s[5, 6] + s[5, 7] - 
          3*s[1, 2, 7] - 2*s[2, 5, 6])) + s[3, 7]*(s[5, 7] + s[6, 7])*
       (s[3, 4] + s[3, 5] + s[3, 6] - s[5, 7] - s[1, 2, 7] - s[2, 5, 6]) + 
      s[3, 7]*(s[3, 6] + s[3, 7] + s[4, 5] - 3*s[1, 2, 7])*s[2, 5, 6] - 
      s[3, 7]*s[2, 5, 6]^2 - s[3, 4]*(s[3, 6]*s[3, 7] + s[3, 7]^2 + 
        s[3, 7]*s[4, 5] + 2*s[3, 7]*s[5, 6] + s[3, 5]*(2*s[3, 7] - s[5, 7]) + 
        s[3, 7]*s[5, 7] - s[4, 5]*s[5, 7] - s[5, 6]*s[5, 7] - 
        3*s[3, 7]*s[1, 2, 7] + s[5, 7]*s[1, 2, 7] - s[5, 7]*s[2, 3, 4] - 
        2*s[3, 7]*s[2, 5, 6])) - (s[3, 7] + s[4, 7])*
     (s[3, 4]^2*s[3, 7] + s[3, 6]*s[3, 7]*s[5, 6] + s[3, 5]^2*s[5, 7] - 
      2*s[3, 6]*s[3, 7]*s[5, 7] - s[3, 7]^2*s[5, 7] + 
      s[3, 6]*s[4, 5]*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] - 
      s[3, 6]*s[5, 6]*s[5, 7] - 3*s[3, 7]*s[5, 6]*s[5, 7] + 
      s[4, 5]*s[5, 6]*s[5, 7] - s[5, 6]^2*s[5, 7] + 2*s[3, 7]*s[5, 7]^2 - 
      s[4, 5]*s[5, 7]^2 + s[5, 6]*s[5, 7]^2 - s[3, 6]*s[3, 7]*s[1, 2, 7] - 
      s[3, 7]*s[5, 6]*s[1, 2, 7] + s[3, 6]*s[5, 7]*s[1, 2, 7] + 
      3*s[3, 7]*s[5, 7]*s[1, 2, 7] + s[5, 6]*s[5, 7]*s[1, 2, 7] - 
      s[5, 7]^2*s[1, 2, 7] + s[3, 7]*s[1, 2, 7]^2 + 
      s[3, 6]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - 3*s[5, 7]^2*s[2, 3, 4] + 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] + s[5, 7]*s[2, 3, 4]^2 + 
      s[3, 5]*(s[5, 7]*(s[3, 6] + s[4, 5] - s[5, 7] + s[1, 2, 7] + 
          2*s[2, 3, 4]) + s[3, 7]*(s[5, 6] - s[5, 7] - s[1, 2, 7] - 
          2*s[2, 5, 6])) + s[3, 4]*s[3, 7]*(s[3, 5] + s[3, 6] + s[5, 6] - 
        2*(s[5, 7] + s[1, 2, 7]) - 3*s[2, 5, 6]) + 
      s[3, 7]*(-2*s[3, 6] + 3*(-s[5, 6] + s[5, 7] + s[1, 2, 7]))*s[2, 5, 6] + 
      2*s[3, 7]*s[2, 5, 6]^2 + (s[5, 7] + s[6, 7])*(-(s[3, 4]*s[3, 7]) - 
        s[3, 6]*s[3, 7] + (s[4, 5] - s[5, 6])*s[5, 7] + 
        s[3, 5]*(-s[3, 7] + s[5, 7]) + s[3, 7]*s[1, 2, 7] + 
        s[5, 7]*s[1, 2, 7] + 3*s[5, 7]*s[2, 3, 4] + s[3, 7]*s[2, 5, 6])) + 
    s[3, 4]*(s[3, 7]^2*s[5, 6] + s[3, 7]*s[4, 5]*s[5, 6] + 
      s[3, 7]*s[5, 6]^2 - s[3, 7]^2*s[5, 7] + s[3, 7]*s[4, 5]*s[5, 7] + 
      2*s[3, 7]*s[5, 6]*s[5, 7] + s[4, 5]*s[5, 6]*s[5, 7] + 
      s[5, 6]^2*s[5, 7] + s[3, 7]*s[5, 7]^2 - s[4, 5]*s[5, 7]^2 - 
      s[5, 6]*s[5, 7]^2 + s[3, 5]^2*(s[3, 7] + s[5, 7]) - 
      2*s[3, 7]^2*s[1, 2, 7] - 2*s[3, 7]*s[4, 5]*s[1, 2, 7] - 
      3*s[3, 7]*s[5, 6]*s[1, 2, 7] - s[3, 7]*s[5, 7]*s[1, 2, 7] - 
      s[5, 6]*s[5, 7]*s[1, 2, 7] + s[5, 7]^2*s[1, 2, 7] + 
      2*s[3, 7]*s[1, 2, 7]^2 + s[3, 5]*(s[3, 7]^2 + 
        s[3, 6]*(s[3, 7] + s[5, 7]) + s[3, 7]*(s[4, 5] + 
          2*(s[5, 6] + s[5, 7]) - 3*s[1, 2, 7]) - 
        s[5, 7]*(-s[4, 5] - 2*s[5, 6] + s[5, 7] + s[1, 2, 7])) + 
      s[3, 7]*s[5, 7]*s[2, 3, 4] + s[4, 5]*s[5, 7]*s[2, 3, 4] + 
      2*s[5, 6]*s[5, 7]*s[2, 3, 4] - s[5, 7]^2*s[2, 3, 4] - 
      s[5, 7]*s[1, 2, 7]*s[2, 3, 4] - s[5, 7]*s[2, 3, 4]^2 - 
      s[3, 7]*(3*s[3, 7] + s[4, 5] - 2*s[5, 6] + s[5, 7] - s[1, 2, 7])*
       s[2, 5, 6] - s[3, 7]*s[2, 5, 6]^2 + 
      s[3, 6]*(s[3, 7]^2 + s[5, 7]*(s[4, 5] + s[5, 6] - s[1, 2, 7] - 
          s[2, 3, 4]) + s[3, 7]*(s[4, 5] + s[5, 6] + s[5, 7] - s[1, 2, 7] + 
          s[2, 5, 6]))) + s[3, 5]*(s[3, 6]*(s[5, 7]*(s[5, 6] - s[1, 2, 7]) + 
        s[3, 7]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7])) + 
      s[5, 7]*((s[4, 5] + s[5, 6] - s[5, 7])*(s[5, 6] - s[1, 2, 7]) + 
        2*(s[5, 7] - s[1, 2, 7])*s[2, 3, 4]) + 
      s[3, 7]^2*(s[5, 6] - s[1, 2, 7] - 2*s[2, 5, 6]) + 
      s[3, 7]*(s[5, 6]^2 + s[5, 6]*(2*s[5, 7] - 3*s[1, 2, 7]) + 
        s[4, 5]*(s[5, 6] + 2*s[5, 7] - s[1, 2, 7]) + 
        2*(s[1, 2, 7]*(s[1, 2, 7] + s[2, 5, 6]) - 
          s[5, 7]*(s[1, 2, 7] - s[2, 3, 4] + s[2, 5, 6]))))))/4 + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 3, 4, 7, 6]*
  ((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*s[5, 7])/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/
    4 + ((s[3, 7] + s[4, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[2, 5, 6])/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*
     (-s[3, 4] + s[5, 6] + s[1, 2, 7])*s[3, 4, 5])/4 + 
   ((s[3, 7] + s[4, 7] + s[5, 7])*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[3, 4, 5])/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*s[6, 7]*
     (s[2, 5, 6] + s[3, 4, 5]))/4) + A1[1, 2, 3, 4, 5, 6, 7]*
  A2[2, 1, 5, 3, 7, 4, 6]*(-(s[1, 7]^2*(s[3, 7] + s[4, 7])*s[5, 7])/4 - 
   (s[1, 7]*s[3, 7]*s[5, 7]*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*s[3, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   ((s[3, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[2, 5, 6])/4 - (s[1, 7]*s[3, 7]*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[3, 4, 5])/4 + ((s[3, 7] + s[5, 7])*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[3, 4, 5])/4 - (s[1, 7]*s[3, 7]*s[6, 7]*
     (s[2, 5, 6] + s[3, 4, 5]))/4 + 
   (s[1, 7]*s[4, 7]*s[5, 7]*(-2*s[3, 4] + s[2, 5, 6] + s[3, 4, 5]))/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 7, 3, 4, 6]*
  ((s[1, 7]*(s[3, 7] + s[4, 7])*(s[1, 3] + s[1, 4] + s[3, 5] + s[3, 7] + 
      s[4, 5] + s[4, 7])*s[5, 7])/4 + s[3, 4]*s[5, 6]*s[5, 7]*s[2, 3, 4] - 
   (s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 - 
   (s[5, 7]*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[3, 4, 6])/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 5, 3, 4, 6, 7]*
  ((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + s[3, 4]*s[5, 6]*
    (s[5, 7] + s[6, 7])*s[2, 3, 4] - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/
    4 + ((s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[2, 5, 6])/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*(-s[3, 4] + s[5, 6] + 
      s[1, 2, 7])*s[3, 4, 5])/4 + 
   ((s[3, 7] + s[4, 7])*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[3, 4, 5])/4 - ((s[5, 7] + s[6, 7])*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[3, 4, 6])/4) + A1[1, 2, 3, 4, 5, 6, 7]*
  A2[2, 1, 3, 4, 5, 6, 7]*(((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[1, 5, 6]*s[2, 5, 6])/4 - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     (s[1, 7]*s[1, 5, 6] + s[2, 7]*s[2, 5, 6]))/4 + 
   (s[1, 7]*s[2, 7]*(s[5, 7] + s[6, 7])*(s[5, 6] + s[1, 2, 7] + s[3, 4, 7]))/
    4) + A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 3, 7, 4, 6]*
  (-(s[1, 7]^2*s[3, 4]*s[5, 7])/2 + 
   (s[1, 7]*s[3, 4]*(s[2, 5] + s[2, 6] + s[3, 5] + s[3, 6])*s[5, 7])/2 + 
   (s[1, 7]*s[4, 7]*s[5, 7]^2)/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*s[5, 7]*
     (s[1, 7] + s[3, 7] + s[5, 7]))/4 - (s[1, 7]*s[3, 7]*s[5, 7]*s[6, 7])/4 - 
   (s[1, 7]^2*s[5, 7]*(-s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + 
   (s[1, 7]*s[4, 7]*s[5, 7]*(-s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + 
   (s[1, 7]*s[3, 4]*(s[3, 7] + s[5, 7])*s[2, 5, 6])/2 - 
   (s[3, 4]*(s[2, 5] + s[2, 6] + s[3, 5] + s[3, 6])*(s[3, 7] + s[5, 7])*
     s[2, 5, 6])/2 + (s[1, 7]*(s[3, 7] + s[5, 7])*(-s[3, 4] + s[5, 6] + 
      s[1, 2, 7])*s[2, 5, 6])/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   (s[1, 7]*s[4, 7]*s[5, 7]*(s[2, 5, 6] + s[3, 4, 5]))/4 - 
   (s[1, 7]*s[3, 7]*s[6, 7]*(s[2, 5, 6] + s[3, 4, 5]))/4 + 
   (s[1, 7]*s[5, 7]*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*
     (s[2, 5, 6] + s[3, 4, 5]))/4 - 
   ((s[3, 7] + s[5, 7])*(-s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]*
     (s[2, 5, 6] + s[3, 4, 5]))/4 + (s[1, 7]^2*s[5, 7]*s[3, 5, 6])/4 - 
   (s[1, 7]*s[5, 7]*(s[2, 3, 4] + s[2, 5, 6])*s[3, 5, 6])/4 - 
   ((s[3, 7] + s[5, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7])*
     (s[2, 5, 6] + s[3, 4, 5])*s[3, 5, 6])/4) + 
 A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 5, 3, 4, 6, 7]*
  ((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]^2*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*s[3, 4]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/2 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + 
   (s[1, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/
    4 + (s[3, 4]*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/2 + 
   (s[1, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     (s[2, 5, 6] + s[3, 4, 5]))/4 - ((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6]*(s[2, 5, 6] + s[3, 4, 5]))/
    4 + (s[1, 7]*s[3, 4]*(s[5, 7] + s[6, 7])*s[3, 4, 6])/2 - 
   (s[3, 4]*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*s[2, 5, 6]*s[3, 4, 6])/
    2 + (s[3, 4]*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*s[3, 4, 5]*
     s[3, 5, 6])/2 + (s[1, 7]*(s[5, 7] + s[6, 7])*(s[3, 4, 5] + s[3, 4, 6])*
     s[3, 5, 6])/4 - ((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[2, 5, 6] + s[3, 4, 5])*(s[3, 4, 5] + s[3, 4, 6])*s[3, 5, 6])/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 7, 5, 6, 4]*
  ((s[1, 7]*s[3, 7]*(s[5, 7] + s[6, 7])*(s[1, 5] + s[1, 6] + s[3, 5] + 
      s[3, 6] + s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[2, 5, 6])/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[4, 5, 6])/4 + 
   (s[3, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[4, 5, 6])/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 5, 6, 7, 4]*
  ((s[1, 7]*s[2, 7]*s[3, 7]*(s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*s[3, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + 
   s[3, 4]*s[5, 6]*(s[5, 7] + s[6, 7])*s[2, 3, 4] - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   (s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[2, 5, 6])/4 - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[3, 5, 6])/4 - (s[1, 7]*s[4, 7]*(s[5, 7] + s[6, 7])*
     (s[2, 3, 4] + s[3, 5, 6]))/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[4, 5, 6])/4 + 
   (s[3, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[4, 5, 6])/4) + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 5, 6, 4, 7]*
  ((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 + s[3, 4]*s[5, 6]*
    (s[5, 7] + s[6, 7])*s[2, 3, 4] - 
   ((s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/
    4 + ((s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[2, 5, 6])/4 - ((s[5, 7] + s[6, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7])*
     s[2, 3, 4]*s[3, 5, 6])/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*
     (s[3, 4] - s[5, 6] + s[1, 2, 7])*s[4, 5, 6])/4 + 
   ((s[3, 7] + s[4, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[4, 5, 6])/4) + A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 5, 7, 6, 4]*
  (-(s[1, 7]^2*s[3, 7]*(s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*s[3, 7]*s[5, 7]*(s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7]))/4 + 
   (s[1, 7]*s[3, 7]*s[6, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7]))/4 + 
   (s[1, 7]*s[3, 7]*(-s[3, 4] - s[5, 6] + s[1, 2, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   ((s[3, 7] + s[5, 7])*(-s[3, 4] - s[5, 6] + s[1, 2, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/4 - 
   ((s[3, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 + 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     (s[1, 5, 6] + s[2, 3, 4]))/4 - 
   (s[1, 7]*s[4, 7]*s[5, 7]*(s[2, 3, 4] + s[3, 5, 6]))/4 + 
   (s[1, 7]*s[3, 7]*s[6, 7]*(s[2, 3, 4] + s[3, 5, 6]))/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[4, 5, 6])/4 + 
   ((s[3, 7] + s[5, 7])*(s[3, 4] - s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[4, 5, 6])/4) + A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 5, 7, 6, 4]*
  (-(s[1, 7]*s[3, 7]*s[5, 7]*(s[1, 7] + s[3, 7] + s[4, 7] + s[5, 7] + 
       s[6, 7]))/4 - (s[1, 7]*s[3, 7]*s[6, 7]*(-s[3, 4] + s[5, 6] + 
      s[1, 2, 7]))/4 - (s[1, 7]*s[3, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + 
      s[1, 2, 7]))/4 - (s[1, 7]*s[4, 7]*s[5, 7]*s[2, 3, 4])/4 - 
   (s[1, 7]*s[5, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/4 - 
   (s[1, 7]*s[3, 7]*s[6, 7]*s[2, 5, 6])/4 - 
   (s[1, 7]*s[3, 7]*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 5, 6])/4 + 
   ((s[3, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[2, 5, 6])/4 - (s[1, 7]*s[4, 7]*s[5, 7]*s[3, 5, 6])/4 + 
   (s[1, 7]*s[3, 7]*s[6, 7]*s[3, 5, 6])/4 - 
   ((s[3, 7] + s[5, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[3, 5, 6]*
     s[4, 5, 6])/4) + A1[1, 2, 3, 5, 6, 4, 7]*A2[2, 1, 3, 5, 6, 4, 7]*
  (-(s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*
      (s[1, 7] + s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7]))/4 - 
   (s[1, 7]*(s[3, 7] + s[4, 7])*(s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7]))/4 - 
   (s[1, 7]*(s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4])/
    4 - (s[1, 7]*(s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[2, 5, 6])/4 + ((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*s[2, 5, 6])/4 - 
   ((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*
     s[3, 5, 6]*s[4, 5, 6])/4) + A1[1, 2, 3, 4, 5, 6, 7]*
  A2[2, 1, 5, 6, 3, 4, 7]*((s[1, 7]*s[2, 7]*(s[3, 7] + s[4, 7])*
     (s[5, 7] + s[6, 7]))/4 + s[3, 4]*s[5, 6]*(s[3, 7] + s[4, 7] + s[5, 7] + 
     s[6, 7])*s[2, 3, 4] - ((s[3, 7] + s[4, 7] + s[5, 7] + s[6, 7])*
     (s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]^2)/4 + 
   (s[1, 7]*(s[3, 7] + s[4, 7])*((-s[3, 4] - s[5, 6] + s[1, 2, 7])*
       (s[3, 4] + s[5, 6] + s[1, 2, 7]) + (s[3, 4] + s[5, 6] + s[1, 2, 7])*
       (s[1, 5, 6] + s[2, 3, 4]) - (s[3, 4] - s[5, 6] + s[1, 2, 7])*
       (s[3, 5, 6] + s[4, 5, 6])))/4) + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[1, 5, 6]*
   s[2, 5, 6]*(s[3, 4] + s[1, 2, 7] + s[5, 6, 7]))/4 + 
 (A1[1, 2, 3, 4, 7, 5, 6]*A2[2, 1, 3, 4, 7, 5, 6]*(s[3, 7] + s[4, 7])*
   s[1, 5, 6]*s[2, 5, 6]*(s[3, 4] + s[1, 2, 7] + s[5, 6, 7]))/4 + 
 (A1[1, 2, 3, 7, 4, 5, 6]*A2[2, 1, 3, 7, 4, 5, 6]*s[3, 7]*s[1, 5, 6]*
   s[2, 5, 6]*(s[3, 4] + 2*s[4, 7] + s[1, 2, 7] + s[5, 6, 7]))/4 + 
 A1[1, 2, 3, 4, 5, 6, 7]*A2[2, 1, 3, 4, 7, 5, 6]*
  (((s[3, 7] + s[4, 7])*(s[3, 4] + s[5, 6] + s[1, 2, 7])*s[2, 3, 4]*
     s[2, 5, 6])/4 - (s[1, 7]*(s[3, 7] + s[4, 7])*s[2, 5, 6]*
     (s[3, 4] + s[1, 2, 7] + s[5, 6, 7]))/4)

